A discrete formulation for three-dimensional winding number

For a smooth map $g: X \to U(N)$, where $X$ is a three-dimensional, oriented, and closed manifold, the winding number is defined as $W_3 = \frac{1}{24\pi^2} \int_{X} \mathrm{Tr}\left[(g^{-1}dg)^3\right]$. We present a discrete formulation to compute $W_3$ based on the concept of $\theta$-gaps. Our approach provides a robust scheme that is directly applicable even to systems with accidental or symmetry-enforced degeneracies. Furthermore, we define two versions of the discrete flux: a simple unmodified flux that is highly practical and almost always quantized for fine grids, and a modified flux that strictly ensures integer quantization.

==> anc/Lattice_formula_3d_winding.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    767632,      18312]
NotebookOptionsPosition[    724482,      17791]
NotebookOutlinePosition[    724922,      17809]
CellTagsIndexPosition[    724879,      17806]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
This is a sample code of preprint 
Ken Shiozaki, \[OpenCurlyDoubleQuote]A discrete formulation for \
three-dimensional winding number\[CloseCurlyDoubleQuote], arXiv:2403.05291. 
https://arxiv.org/abs/2403.05291\
\>", "Section",
 CellChangeTimes->{{3.934336871301402*^9, 3.934336896346758*^9}, {
  3.9343369372366347`*^9, 
  3.9343370086417093`*^9}},ExpressionUUID->"5d864278-c06a-43e4-bd13-\
5c0b7dc15836"],

Cell[CellGroupData[{

Cell["Three dimensional winding number of Dirac model", "Subsection",
 CellChangeTimes->{{3.9156272700269003`*^9, 3.915627281313894*^9}, {
   3.928491427272304*^9, 3.9284914517360735`*^9}, {3.9343368554894476`*^9, 
   3.9343368677472982`*^9}, 
   3.9343370219163885`*^9},ExpressionUUID->"1cf6ce75-9a59-40e8-96aa-\
af34d8ab62a6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"t", ",", "m"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{
    RowBox[{"t", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Sin", "[", "kx", "]"}], "*", 
        RowBox[{"PauliMatrix", "[", "1", "]"}]}], "+", 
       RowBox[{
        RowBox[{"Sin", "[", "ky", "]"}], "*", 
        RowBox[{"PauliMatrix", "[", "2", "]"}]}], "+", 
       RowBox[{
        RowBox[{"Sin", "[", "kz", "]"}], "*", 
        RowBox[{"PauliMatrix", "[", "3", "]"}]}]}], ")"}]}], "-", 
    RowBox[{"I", "*", 
     RowBox[{"(", 
      RowBox[{"m", "+", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cos", "[", "kx", "]"}], "+", 
         RowBox[{"Cos", "[", "ky", "]"}], "+", 
         RowBox[{"Cos", "[", "kz", "]"}]}], ")"}]}], ")"}], "*", 
     RowBox[{"PauliMatrix", "[", "0", "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"h", 
  RowBox[{"(*", 
   RowBox[{"winding", " ", "density"}], "*)"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"3", "/", 
     RowBox[{"(", 
      RowBox[{"24", " ", 
       RowBox[{"Pi", "^", "2"}]}], ")"}]}], "*", 
    RowBox[{"Tr", "[", 
     RowBox[{
      RowBox[{"Inverse", "[", "g", "]"}], ".", 
      RowBox[{"D", "[", 
       RowBox[{"g", ",", "kx"}], "]"}], ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Inverse", "[", "g", "]"}], ".", 
         RowBox[{"D", "[", 
          RowBox[{"g", ",", "ky"}], "]"}], ".", 
         RowBox[{"Inverse", "[", "g", "]"}], ".", 
         RowBox[{"D", "[", 
          RowBox[{"g", ",", "kz"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"Inverse", "[", "g", "]"}], ".", 
         RowBox[{"D", "[", 
          RowBox[{"g", ",", "kz"}], "]"}], ".", 
         RowBox[{"Inverse", "[", "g", "]"}], ".", 
         RowBox[{"D", "[", 
          RowBox[{"g", ",", "ky"}], "]"}]}]}], ")"}]}], "]"}]}], "//", 
   "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.9823141563325014`*^9, 
  3.9823141604592733`*^9}},ExpressionUUID->"506584eb-461a-40ec-869a-\
82c23930b241"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["t", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Cos", "[", "ky", "]"}], " ", 
       RowBox[{"Cos", "[", "kz", "]"}]}], "+", 
      RowBox[{
       RowBox[{"Cos", "[", "kx", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cos", "[", "ky", "]"}], "+", 
         RowBox[{"Cos", "[", "kz", "]"}], "+", 
         RowBox[{"m", " ", 
          RowBox[{"Cos", "[", "ky", "]"}], " ", 
          RowBox[{"Cos", "[", "kz", "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"2", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["m", "2"], "+", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "kx", "]"}], "2"], "+", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "ky", "]"}], "2"], "+", 
       RowBox[{"2", " ", "m", " ", 
        RowBox[{"Cos", "[", "kz", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "kz", "]"}], "2"], "+", 
       RowBox[{"2", " ", 
        RowBox[{"Cos", "[", "ky", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"m", "+", 
          RowBox[{"Cos", "[", "kz", "]"}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"Cos", "[", "kx", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"m", "+", 
          RowBox[{"Cos", "[", "ky", "]"}], "+", 
          RowBox[{"Cos", "[", "kz", "]"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "kx", "]"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "ky", "]"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "kz", "]"}], "2"]}]}], ")"}], "2"]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.9156272844262114`*^9, 3.91562781762619*^9, 
  3.9284775657378263`*^9, 3.933898106121354*^9, 3.9823141214756165`*^9},
 CellLabel->
  "Out[508]=",ExpressionUUID->"5b9fdf7c-2d90-4d25-b268-15b58c1be0f5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"NIntegrate", "[", 
  RowBox[{
   RowBox[{"h", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"t", "\[Rule]", "1"}], ",", 
      RowBox[{"m", "\[Rule]", "0"}]}], "}"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"kx", ",", "0", ",", 
     RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"ky", ",", "0", ",", 
     RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"kz", ",", "0", ",", 
     RowBox[{"2", " ", "Pi"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"NIntegrate", "[", 
  RowBox[{
   RowBox[{"h", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"t", "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"m", "\[Rule]", "0"}]}], "}"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"kx", ",", "0", ",", 
     RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"ky", ",", "0", ",", 
     RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"kz", ",", "0", ",", 
     RowBox[{"2", " ", "Pi"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"NIntegrate", "[", 
  RowBox[{
   RowBox[{"h", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"t", "\[Rule]", "1"}], ",", 
      RowBox[{"m", "\[Rule]", "2"}]}], "}"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"kx", ",", "0", ",", 
     RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"ky", ",", "0", ",", 
     RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"kz", ",", "0", ",", 
     RowBox[{"2", " ", "Pi"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"NIntegrate", "[", 
  RowBox[{
   RowBox[{"h", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"t", "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"m", "\[Rule]", "2"}]}], "}"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"kx", ",", "0", ",", 
     RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"ky", ",", "0", ",", 
     RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"kz", ",", "0", ",", 
     RowBox[{"2", " ", "Pi"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"NIntegrate", "[", 
  RowBox[{
   RowBox[{"h", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"t", "\[Rule]", "1"}], ",", 
      RowBox[{"m", "\[Rule]", 
       RowBox[{"-", "2"}]}]}], "}"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"kx", ",", "0", ",", 
     RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"ky", ",", "0", ",", 
     RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"kz", ",", "0", ",", 
     RowBox[{"2", " ", "Pi"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"NIntegrate", "[", 
  RowBox[{
   RowBox[{"h", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"t", "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"m", "\[Rule]", 
       RowBox[{"-", "2"}]}]}], "}"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"kx", ",", "0", ",", 
     RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"ky", ",", "0", ",", 
     RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"kz", ",", "0", ",", 
     RowBox[{"2", " ", "Pi"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"NIntegrate", "[", 
  RowBox[{
   RowBox[{"h", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"t", "\[Rule]", "1"}], ",", 
      RowBox[{"m", "\[Rule]", "4"}]}], "}"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"kx", ",", "0", ",", 
     RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"ky", ",", "0", ",", 
     RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"kz", ",", "0", ",", 
     RowBox[{"2", " ", "Pi"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"NIntegrate", "[", 
  RowBox[{
   RowBox[{"h", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"t", "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"m", "\[Rule]", "4"}]}], "}"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"kx", ",", "0", ",", 
     RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"ky", ",", "0", ",", 
     RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"kz", ",", "0", ",", 
     RowBox[{"2", " ", "Pi"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"NIntegrate", "[", 
  RowBox[{
   RowBox[{"h", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"t", "\[Rule]", "1"}], ",", 
      RowBox[{"m", "\[Rule]", 
       RowBox[{"-", "4"}]}]}], "}"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"kx", ",", "0", ",", 
     RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"ky", ",", "0", ",", 
     RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"kz", ",", "0", ",", 
     RowBox[{"2", " ", "Pi"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"NIntegrate", "[", 
  RowBox[{
   RowBox[{"h", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"t", "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"m", "\[Rule]", 
       RowBox[{"-", "4"}]}]}], "}"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"kx", ",", "0", ",", 
     RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"ky", ",", "0", ",", 
     RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"kz", ",", "0", ",", 
     RowBox[{"2", " ", "Pi"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.915627311757944*^9, 3.915627363878081*^9}},
 CellLabel->
  "In[509]:=",ExpressionUUID->"39a06da7-3cc4-4d3d-9c9b-061778961a88"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "eincr", 
   "\"\:65b9\:6cd5GlobalAdaptive\:306e\:5927\:57df\:8aa4\:5dee\:304c\\!\\(\\*\
RowBox[{\\\"2000\\\"}]\\)\:500d\:3088\:308a\:5927\:304d\:304f\:306a\:308a\
\:307e\:3057\:305f\:ff0e\:5927\:57df\:8aa4\:5dee\:306f\:ff0c\:88ab\:7a4d\:5206\
\:95a2\:6570\:306e\:4f55\:56de\:3082\:306e\:8a55\:4fa1\:306e\:5f8c\:ff0c\:5358\
\:8abf\:306b\:6e1b\:5c11\:3059\:308b\:3053\:3068\:304c\:898b\:8fbc\:307e\:308c\
\:3066\:3044\:307e\:3059\:ff0e\:4f5c\:696d\:7cbe\:5ea6\:304c\:6307\:5b9a\:306e\
\:6709\:52b9\:7cbe\:5ea6\:306e\:76ee\:6a19\:5024\:306b\:5bfe\:3057\:3066\:4e0d\
\:5341\:5206\:3067\:3042\:308b\:304b\:ff0c\:88ab\:7a4d\:5206\:95a2\:6570\:306e\
\:632f\:52d5\:304c\:5927\:304d\:3059\:304e\:308b\:ff0c\:3042\:308b\:3044\:306f\
\:ff08\:533a\:5206\:7684\:306b\:ff09\:6ed1\:3089\:304b\:306a\:95a2\:6570\:3067\
\:306f\:306a\:3044\:304b\:ff0c\:7a4d\:5206\:306e\:771f\:5024\:304c0\:3067\
\:3042\:308b\:53ef\:80fd\:6027\:304c\:3042\:308a\:307e\:3059\:ff0e\
GlobalAdaptive\:306e\:30aa\:30d7\:30b7\:30e7\:30f3MaxErrorIncreases\:306e\
\:5024\:3092\:5897\:52a0\:3055\:305b\:308b\:3068\:ff0c\:6570\:5024\:7a4d\:5206\
\:304c\:53ce\:675f\:3059\:308b\:53ef\:80fd\:6027\:304c\:3042\:308a\:307e\:3059\
\:ff0eNIntegrate\:306f\:7a4d\:5206\:3068\:8aa4\:5dee\:63a8\:5b9a\:3068\:3057\
\:3066\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.99999917782679`\\\"}]\\)\:304a\:3088\
\:3073\\!\\(\\*RowBox[{\\\"7.572436688014293`*^-6\\\"}]\\)\:3092\:5f97\:307e\
\:3057\:305f\:ff0e\"", 2, 509, 34, 34711965161011330073, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.98231413085333*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[509]:=",ExpressionUUID->"3c8373e0-a286-4b70-\
833d-1ce0f2813754"],

Cell[BoxData[
 RowBox[{"-", "1.99999917782679`"}]], "Output",
 CellChangeTimes->{
  3.9156273063204155`*^9, {3.915627351471772*^9, 3.9156273694563627`*^9}, 
   3.928477574493473*^9, 3.933898113521715*^9, 3.982314130906776*^9},
 CellLabel->
  "Out[509]=",ExpressionUUID->"0db3170f-aaa6-4253-96e4-d664429dca70"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "eincr", 
   "\"\:65b9\:6cd5GlobalAdaptive\:306e\:5927\:57df\:8aa4\:5dee\:304c\\!\\(\\*\
RowBox[{\\\"2000\\\"}]\\)\:500d\:3088\:308a\:5927\:304d\:304f\:306a\:308a\
\:307e\:3057\:305f\:ff0e\:5927\:57df\:8aa4\:5dee\:306f\:ff0c\:88ab\:7a4d\:5206\
\:95a2\:6570\:306e\:4f55\:56de\:3082\:306e\:8a55\:4fa1\:306e\:5f8c\:ff0c\:5358\
\:8abf\:306b\:6e1b\:5c11\:3059\:308b\:3053\:3068\:304c\:898b\:8fbc\:307e\:308c\
\:3066\:3044\:307e\:3059\:ff0e\:4f5c\:696d\:7cbe\:5ea6\:304c\:6307\:5b9a\:306e\
\:6709\:52b9\:7cbe\:5ea6\:306e\:76ee\:6a19\:5024\:306b\:5bfe\:3057\:3066\:4e0d\
\:5341\:5206\:3067\:3042\:308b\:304b\:ff0c\:88ab\:7a4d\:5206\:95a2\:6570\:306e\
\:632f\:52d5\:304c\:5927\:304d\:3059\:304e\:308b\:ff0c\:3042\:308b\:3044\:306f\
\:ff08\:533a\:5206\:7684\:306b\:ff09\:6ed1\:3089\:304b\:306a\:95a2\:6570\:3067\
\:306f\:306a\:3044\:304b\:ff0c\:7a4d\:5206\:306e\:771f\:5024\:304c0\:3067\
\:3042\:308b\:53ef\:80fd\:6027\:304c\:3042\:308a\:307e\:3059\:ff0e\
GlobalAdaptive\:306e\:30aa\:30d7\:30b7\:30e7\:30f3MaxErrorIncreases\:306e\
\:5024\:3092\:5897\:52a0\:3055\:305b\:308b\:3068\:ff0c\:6570\:5024\:7a4d\:5206\
\:304c\:53ce\:675f\:3059\:308b\:53ef\:80fd\:6027\:304c\:3042\:308a\:307e\:3059\
\:ff0eNIntegrate\:306f\:7a4d\:5206\:3068\:8aa4\:5dee\:63a8\:5b9a\:3068\:3057\
\:3066\\!\\(\\*RowBox[{\\\"1.99999917782679`\\\"}]\\)\:304a\:3088\:3073\\!\\(\
\\*RowBox[{\\\"7.572436688014293`*^-6\\\"}]\\)\:3092\:5f97\:307e\:3057\:305f\
\:ff0e\"", 2, 510, 35, 34711965161011330073, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9823141325773945`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[509]:=",ExpressionUUID->"93a7c51c-2e18-4e74-\
9d92-cff71afc84b1"],

Cell[BoxData["1.99999917782679`"], "Output",
 CellChangeTimes->{
  3.9156273063204155`*^9, {3.915627351471772*^9, 3.9156273694563627`*^9}, 
   3.928477574493473*^9, 3.933898113521715*^9, 3.9823141326248446`*^9},
 CellLabel->
  "Out[510]=",ExpressionUUID->"24c10e17-316e-4a70-b5e1-dd6f5b805a22"],

Cell[BoxData["1.0000000016050283`"], "Output",
 CellChangeTimes->{
  3.9156273063204155`*^9, {3.915627351471772*^9, 3.9156273694563627`*^9}, 
   3.928477574493473*^9, 3.933898113521715*^9, 3.982314133328764*^9},
 CellLabel->
  "Out[511]=",ExpressionUUID->"ed5cc933-53c6-4a25-9de6-c012031286af"],

Cell[BoxData[
 RowBox[{"-", "1.0000000016050283`"}]], "Output",
 CellChangeTimes->{
  3.9156273063204155`*^9, {3.915627351471772*^9, 3.9156273694563627`*^9}, 
   3.928477574493473*^9, 3.933898113521715*^9, 3.9823141340396757`*^9},
 CellLabel->
  "Out[512]=",ExpressionUUID->"9a4fa072-113d-4889-afe3-79433adcfdb3"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "eincr", 
   "\"\:65b9\:6cd5GlobalAdaptive\:306e\:5927\:57df\:8aa4\:5dee\:304c\\!\\(\\*\
RowBox[{\\\"2000\\\"}]\\)\:500d\:3088\:308a\:5927\:304d\:304f\:306a\:308a\
\:307e\:3057\:305f\:ff0e\:5927\:57df\:8aa4\:5dee\:306f\:ff0c\:88ab\:7a4d\:5206\
\:95a2\:6570\:306e\:4f55\:56de\:3082\:306e\:8a55\:4fa1\:306e\:5f8c\:ff0c\:5358\
\:8abf\:306b\:6e1b\:5c11\:3059\:308b\:3053\:3068\:304c\:898b\:8fbc\:307e\:308c\
\:3066\:3044\:307e\:3059\:ff0e\:4f5c\:696d\:7cbe\:5ea6\:304c\:6307\:5b9a\:306e\
\:6709\:52b9\:7cbe\:5ea6\:306e\:76ee\:6a19\:5024\:306b\:5bfe\:3057\:3066\:4e0d\
\:5341\:5206\:3067\:3042\:308b\:304b\:ff0c\:88ab\:7a4d\:5206\:95a2\:6570\:306e\
\:632f\:52d5\:304c\:5927\:304d\:3059\:304e\:308b\:ff0c\:3042\:308b\:3044\:306f\
\:ff08\:533a\:5206\:7684\:306b\:ff09\:6ed1\:3089\:304b\:306a\:95a2\:6570\:3067\
\:306f\:306a\:3044\:304b\:ff0c\:7a4d\:5206\:306e\:771f\:5024\:304c0\:3067\
\:3042\:308b\:53ef\:80fd\:6027\:304c\:3042\:308a\:307e\:3059\:ff0e\
GlobalAdaptive\:306e\:30aa\:30d7\:30b7\:30e7\:30f3MaxErrorIncreases\:306e\
\:5024\:3092\:5897\:52a0\:3055\:305b\:308b\:3068\:ff0c\:6570\:5024\:7a4d\:5206\
\:304c\:53ce\:675f\:3059\:308b\:53ef\:80fd\:6027\:304c\:3042\:308a\:307e\:3059\
\:ff0eNIntegrate\:306f\:7a4d\:5206\:3068\:8aa4\:5dee\:63a8\:5b9a\:3068\:3057\
\:3066\\!\\(\\*RowBox[{\\\"0.999999958019006`\\\"}]\\)\:304a\:3088\:3073\\!\\(\
\\*RowBox[{\\\"5.1178871358615725`*^-6\\\"}]\\)\:3092\:5f97\:307e\:3057\:305f\
\:ff0e\"", 2, 513, 36, 34711965161011330073, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9823141358595295`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[509]:=",ExpressionUUID->"8f24bb14-c250-431c-\
bc8b-6467990fa869"],

Cell[BoxData["0.999999958019006`"], "Output",
 CellChangeTimes->{
  3.9156273063204155`*^9, {3.915627351471772*^9, 3.9156273694563627`*^9}, 
   3.928477574493473*^9, 3.933898113521715*^9, 3.982314135904831*^9},
 CellLabel->
  "Out[513]=",ExpressionUUID->"25685daa-b0b6-451f-b858-32dc78f88df4"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "eincr", 
   "\"\:65b9\:6cd5GlobalAdaptive\:306e\:5927\:57df\:8aa4\:5dee\:304c\\!\\(\\*\
RowBox[{\\\"2000\\\"}]\\)\:500d\:3088\:308a\:5927\:304d\:304f\:306a\:308a\
\:307e\:3057\:305f\:ff0e\:5927\:57df\:8aa4\:5dee\:306f\:ff0c\:88ab\:7a4d\:5206\
\:95a2\:6570\:306e\:4f55\:56de\:3082\:306e\:8a55\:4fa1\:306e\:5f8c\:ff0c\:5358\
\:8abf\:306b\:6e1b\:5c11\:3059\:308b\:3053\:3068\:304c\:898b\:8fbc\:307e\:308c\
\:3066\:3044\:307e\:3059\:ff0e\:4f5c\:696d\:7cbe\:5ea6\:304c\:6307\:5b9a\:306e\
\:6709\:52b9\:7cbe\:5ea6\:306e\:76ee\:6a19\:5024\:306b\:5bfe\:3057\:3066\:4e0d\
\:5341\:5206\:3067\:3042\:308b\:304b\:ff0c\:88ab\:7a4d\:5206\:95a2\:6570\:306e\
\:632f\:52d5\:304c\:5927\:304d\:3059\:304e\:308b\:ff0c\:3042\:308b\:3044\:306f\
\:ff08\:533a\:5206\:7684\:306b\:ff09\:6ed1\:3089\:304b\:306a\:95a2\:6570\:3067\
\:306f\:306a\:3044\:304b\:ff0c\:7a4d\:5206\:306e\:771f\:5024\:304c0\:3067\
\:3042\:308b\:53ef\:80fd\:6027\:304c\:3042\:308a\:307e\:3059\:ff0e\
GlobalAdaptive\:306e\:30aa\:30d7\:30b7\:30e7\:30f3MaxErrorIncreases\:306e\
\:5024\:3092\:5897\:52a0\:3055\:305b\:308b\:3068\:ff0c\:6570\:5024\:7a4d\:5206\
\:304c\:53ce\:675f\:3059\:308b\:53ef\:80fd\:6027\:304c\:3042\:308a\:307e\:3059\
\:ff0eNIntegrate\:306f\:7a4d\:5206\:3068\:8aa4\:5dee\:63a8\:5b9a\:3068\:3057\
\:3066\\!\\(\\*RowBox[{\\\"-\\\", \\\"0.999999958019006`\\\"}]\\)\:304a\:3088\
\:3073\\!\\(\\*RowBox[{\\\"5.1178871358615725`*^-6\\\"}]\\)\:3092\:5f97\:307e\
\:3057\:305f\:ff0e\"", 2, 514, 37, 34711965161011330073, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.982314137796677*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[509]:=",ExpressionUUID->"2a00b670-4276-4632-\
affb-93ff12b636c4"],

Cell[BoxData[
 RowBox[{"-", "0.999999958019006`"}]], "Output",
 CellChangeTimes->{
  3.9156273063204155`*^9, {3.915627351471772*^9, 3.9156273694563627`*^9}, 
   3.928477574493473*^9, 3.933898113521715*^9, 3.9823141378424845`*^9},
 CellLabel->
  "Out[514]=",ExpressionUUID->"227b785b-5d1f-4592-95f4-992893f1e2bd"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "slwcon", 
   "\"\:6570\:5024\:7a4d\:5206\:306e\:53ce\:675f\:304c\:9045\:3059\:304e\:307e\
\:3059\:ff0e\:7279\:7570\:6027\:304c\:3042\:308b\:ff0c\:7a4d\:5206\:306e\:5024\
\:304c\:30bc\:30ed\:ff0c\:88ab\:7a4d\:5206\:95a2\:6570\:304c\:6fc0\:3057\:304f\
\:632f\:52d5\:3059\:308b\:ff0c\:3042\:308b\:3044\:306fWorkingPrecision\:304c\
\:5c0f\:3055\:3059\:304e\:308b\:306e\:3044\:305a\:308c\:304b\:304c\:539f\:56e0\
\:3067\:3042\:308b\:53ef\:80fd\:6027\:304c\:3042\:308a\:307e\:3059\:ff0e\"", 
   2, 515, 38, 34711965161011330073, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9823141378741217`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[509]:=",ExpressionUUID->"88455e46-72ee-4bee-\
8eee-90af66bb9b0f"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "eincr", 
   "\"\:65b9\:6cd5GlobalAdaptive\:306e\:5927\:57df\:8aa4\:5dee\:304c\\!\\(\\*\
RowBox[{\\\"2000\\\"}]\\)\:500d\:3088\:308a\:5927\:304d\:304f\:306a\:308a\
\:307e\:3057\:305f\:ff0e\:5927\:57df\:8aa4\:5dee\:306f\:ff0c\:88ab\:7a4d\:5206\
\:95a2\:6570\:306e\:4f55\:56de\:3082\:306e\:8a55\:4fa1\:306e\:5f8c\:ff0c\:5358\
\:8abf\:306b\:6e1b\:5c11\:3059\:308b\:3053\:3068\:304c\:898b\:8fbc\:307e\:308c\
\:3066\:3044\:307e\:3059\:ff0e\:4f5c\:696d\:7cbe\:5ea6\:304c\:6307\:5b9a\:306e\
\:6709\:52b9\:7cbe\:5ea6\:306e\:76ee\:6a19\:5024\:306b\:5bfe\:3057\:3066\:4e0d\
\:5341\:5206\:3067\:3042\:308b\:304b\:ff0c\:88ab\:7a4d\:5206\:95a2\:6570\:306e\
\:632f\:52d5\:304c\:5927\:304d\:3059\:304e\:308b\:ff0c\:3042\:308b\:3044\:306f\
\:ff08\:533a\:5206\:7684\:306b\:ff09\:6ed1\:3089\:304b\:306a\:95a2\:6570\:3067\
\:306f\:306a\:3044\:304b\:ff0c\:7a4d\:5206\:306e\:771f\:5024\:304c0\:3067\
\:3042\:308b\:53ef\:80fd\:6027\:304c\:3042\:308a\:307e\:3059\:ff0e\
GlobalAdaptive\:306e\:30aa\:30d7\:30b7\:30e7\:30f3MaxErrorIncreases\:306e\
\:5024\:3092\:5897\:52a0\:3055\:305b\:308b\:3068\:ff0c\:6570\:5024\:7a4d\:5206\
\:304c\:53ce\:675f\:3059\:308b\:53ef\:80fd\:6027\:304c\:3042\:308a\:307e\:3059\
\:ff0eNIntegrate\:306f\:7a4d\:5206\:3068\:8aa4\:5dee\:63a8\:5b9a\:3068\:3057\
\:3066\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.1611674539642805`*^-11\\\"}]\\)\:304a\
\:3088\:3073\\!\\(\\*RowBox[{\\\"6.3416327492698355`*^-9\\\"}]\\)\:3092\:5f97\
\:307e\:3057\:305f\:ff0e\"", 2, 515, 39, 34711965161011330073, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9823141406865463`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[509]:=",ExpressionUUID->"cc0725f1-5adb-40f1-\
8880-e80e65395123"],

Cell[BoxData[
 RowBox[{"-", "1.1611674539642805`*^-11"}]], "Output",
 CellChangeTimes->{
  3.9156273063204155`*^9, {3.915627351471772*^9, 3.9156273694563627`*^9}, 
   3.928477574493473*^9, 3.933898113521715*^9, 3.9823141407886467`*^9},
 CellLabel->
  "Out[515]=",ExpressionUUID->"39c212c2-5273-4100-a9d6-528bf1103529"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "slwcon", 
   "\"\:6570\:5024\:7a4d\:5206\:306e\:53ce\:675f\:304c\:9045\:3059\:304e\:307e\
\:3059\:ff0e\:7279\:7570\:6027\:304c\:3042\:308b\:ff0c\:7a4d\:5206\:306e\:5024\
\:304c\:30bc\:30ed\:ff0c\:88ab\:7a4d\:5206\:95a2\:6570\:304c\:6fc0\:3057\:304f\
\:632f\:52d5\:3059\:308b\:ff0c\:3042\:308b\:3044\:306fWorkingPrecision\:304c\
\:5c0f\:3055\:3059\:304e\:308b\:306e\:3044\:305a\:308c\:304b\:304c\:539f\:56e0\
\:3067\:3042\:308b\:53ef\:80fd\:6027\:304c\:3042\:308a\:307e\:3059\:ff0e\"", 
   2, 516, 40, 34711965161011330073, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.982314140810949*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[509]:=",ExpressionUUID->"946ef745-a47c-4ddc-\
8412-0d8c7b4f5bf3"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "eincr", 
   "\"\:65b9\:6cd5GlobalAdaptive\:306e\:5927\:57df\:8aa4\:5dee\:304c\\!\\(\\*\
RowBox[{\\\"2000\\\"}]\\)\:500d\:3088\:308a\:5927\:304d\:304f\:306a\:308a\
\:307e\:3057\:305f\:ff0e\:5927\:57df\:8aa4\:5dee\:306f\:ff0c\:88ab\:7a4d\:5206\
\:95a2\:6570\:306e\:4f55\:56de\:3082\:306e\:8a55\:4fa1\:306e\:5f8c\:ff0c\:5358\
\:8abf\:306b\:6e1b\:5c11\:3059\:308b\:3053\:3068\:304c\:898b\:8fbc\:307e\:308c\
\:3066\:3044\:307e\:3059\:ff0e\:4f5c\:696d\:7cbe\:5ea6\:304c\:6307\:5b9a\:306e\
\:6709\:52b9\:7cbe\:5ea6\:306e\:76ee\:6a19\:5024\:306b\:5bfe\:3057\:3066\:4e0d\
\:5341\:5206\:3067\:3042\:308b\:304b\:ff0c\:88ab\:7a4d\:5206\:95a2\:6570\:306e\
\:632f\:52d5\:304c\:5927\:304d\:3059\:304e\:308b\:ff0c\:3042\:308b\:3044\:306f\
\:ff08\:533a\:5206\:7684\:306b\:ff09\:6ed1\:3089\:304b\:306a\:95a2\:6570\:3067\
\:306f\:306a\:3044\:304b\:ff0c\:7a4d\:5206\:306e\:771f\:5024\:304c0\:3067\
\:3042\:308b\:53ef\:80fd\:6027\:304c\:3042\:308a\:307e\:3059\:ff0e\
GlobalAdaptive\:306e\:30aa\:30d7\:30b7\:30e7\:30f3MaxErrorIncreases\:306e\
\:5024\:3092\:5897\:52a0\:3055\:305b\:308b\:3068\:ff0c\:6570\:5024\:7a4d\:5206\
\:304c\:53ce\:675f\:3059\:308b\:53ef\:80fd\:6027\:304c\:3042\:308a\:307e\:3059\
\:ff0eNIntegrate\:306f\:7a4d\:5206\:3068\:8aa4\:5dee\:63a8\:5b9a\:3068\:3057\
\:3066\\!\\(\\*RowBox[{\\\"1.1611674539642805`*^-11\\\"}]\\)\:304a\:3088\:3073\
\\!\\(\\*RowBox[{\\\"6.3416327492698355`*^-9\\\"}]\\)\:3092\:5f97\:307e\:3057\
\:305f\:ff0e\"", 2, 516, 41, 34711965161011330073, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9823141436767235`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[509]:=",ExpressionUUID->"3ff3050c-44f6-454e-\
a913-aa3c8db65b11"],

Cell[BoxData["1.1611674539642805`*^-11"], "Output",
 CellChangeTimes->{
  3.9156273063204155`*^9, {3.915627351471772*^9, 3.9156273694563627`*^9}, 
   3.928477574493473*^9, 3.933898113521715*^9, 3.982314143774807*^9},
 CellLabel->
  "Out[516]=",ExpressionUUID->"e46dbf0b-fcf8-4a3a-9243-564a4fed9602"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "slwcon", 
   "\"\:6570\:5024\:7a4d\:5206\:306e\:53ce\:675f\:304c\:9045\:3059\:304e\:307e\
\:3059\:ff0e\:7279\:7570\:6027\:304c\:3042\:308b\:ff0c\:7a4d\:5206\:306e\:5024\
\:304c\:30bc\:30ed\:ff0c\:88ab\:7a4d\:5206\:95a2\:6570\:304c\:6fc0\:3057\:304f\
\:632f\:52d5\:3059\:308b\:ff0c\:3042\:308b\:3044\:306fWorkingPrecision\:304c\
\:5c0f\:3055\:3059\:304e\:308b\:306e\:3044\:305a\:308c\:304b\:304c\:539f\:56e0\
\:3067\:3042\:308b\:53ef\:80fd\:6027\:304c\:3042\:308a\:307e\:3059\:ff0e\"", 
   2, 517, 42, 34711965161011330073, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.982314143798808*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[509]:=",ExpressionUUID->"8701cb32-3f36-47dd-\
8ead-cd06dea427ea"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "eincr", 
   "\"\:65b9\:6cd5GlobalAdaptive\:306e\:5927\:57df\:8aa4\:5dee\:304c\\!\\(\\*\
RowBox[{\\\"2000\\\"}]\\)\:500d\:3088\:308a\:5927\:304d\:304f\:306a\:308a\
\:307e\:3057\:305f\:ff0e\:5927\:57df\:8aa4\:5dee\:306f\:ff0c\:88ab\:7a4d\:5206\
\:95a2\:6570\:306e\:4f55\:56de\:3082\:306e\:8a55\:4fa1\:306e\:5f8c\:ff0c\:5358\
\:8abf\:306b\:6e1b\:5c11\:3059\:308b\:3053\:3068\:304c\:898b\:8fbc\:307e\:308c\
\:3066\:3044\:307e\:3059\:ff0e\:4f5c\:696d\:7cbe\:5ea6\:304c\:6307\:5b9a\:306e\
\:6709\:52b9\:7cbe\:5ea6\:306e\:76ee\:6a19\:5024\:306b\:5bfe\:3057\:3066\:4e0d\
\:5341\:5206\:3067\:3042\:308b\:304b\:ff0c\:88ab\:7a4d\:5206\:95a2\:6570\:306e\
\:632f\:52d5\:304c\:5927\:304d\:3059\:304e\:308b\:ff0c\:3042\:308b\:3044\:306f\
\:ff08\:533a\:5206\:7684\:306b\:ff09\:6ed1\:3089\:304b\:306a\:95a2\:6570\:3067\
\:306f\:306a\:3044\:304b\:ff0c\:7a4d\:5206\:306e\:771f\:5024\:304c0\:3067\
\:3042\:308b\:53ef\:80fd\:6027\:304c\:3042\:308a\:307e\:3059\:ff0e\
GlobalAdaptive\:306e\:30aa\:30d7\:30b7\:30e7\:30f3MaxErrorIncreases\:306e\
\:5024\:3092\:5897\:52a0\:3055\:305b\:308b\:3068\:ff0c\:6570\:5024\:7a4d\:5206\
\:304c\:53ce\:675f\:3059\:308b\:53ef\:80fd\:6027\:304c\:3042\:308a\:307e\:3059\
\:ff0eNIntegrate\:306f\:7a4d\:5206\:3068\:8aa4\:5dee\:63a8\:5b9a\:3068\:3057\
\:3066\\!\\(\\*RowBox[{\\\"-\\\", \\\"1.840736740069758`*^-7\\\"}]\\)\:304a\
\:3088\:3073\\!\\(\\*RowBox[{\\\"1.0597155501127389`*^-6\\\"}]\\)\:3092\:5f97\
\:307e\:3057\:305f\:ff0e\"", 2, 517, 43, 34711965161011330073, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.982314145525302*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[509]:=",ExpressionUUID->"30ec6b2c-1d46-44eb-\
8402-6e1bdf38b3d6"],

Cell[BoxData[
 RowBox[{"-", "1.840736740069758`*^-7"}]], "Output",
 CellChangeTimes->{
  3.9156273063204155`*^9, {3.915627351471772*^9, 3.9156273694563627`*^9}, 
   3.928477574493473*^9, 3.933898113521715*^9, 3.9823141455710716`*^9},
 CellLabel->
  "Out[517]=",ExpressionUUID->"e26136e1-259d-4c83-b795-7fcc5a6a20fd"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "slwcon", 
   "\"\:6570\:5024\:7a4d\:5206\:306e\:53ce\:675f\:304c\:9045\:3059\:304e\:307e\
\:3059\:ff0e\:7279\:7570\:6027\:304c\:3042\:308b\:ff0c\:7a4d\:5206\:306e\:5024\
\:304c\:30bc\:30ed\:ff0c\:88ab\:7a4d\:5206\:95a2\:6570\:304c\:6fc0\:3057\:304f\
\:632f\:52d5\:3059\:308b\:ff0c\:3042\:308b\:3044\:306fWorkingPrecision\:304c\
\:5c0f\:3055\:3059\:304e\:308b\:306e\:3044\:305a\:308c\:304b\:304c\:539f\:56e0\
\:3067\:3042\:308b\:53ef\:80fd\:6027\:304c\:3042\:308a\:307e\:3059\:ff0e\"", 
   2, 518, 44, 34711965161011330073, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.982314145594982*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[509]:=",ExpressionUUID->"7ecb7a85-285e-4e2f-\
a99f-1fa52e5d844c"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "eincr", 
   "\"\:65b9\:6cd5GlobalAdaptive\:306e\:5927\:57df\:8aa4\:5dee\:304c\\!\\(\\*\
RowBox[{\\\"2000\\\"}]\\)\:500d\:3088\:308a\:5927\:304d\:304f\:306a\:308a\
\:307e\:3057\:305f\:ff0e\:5927\:57df\:8aa4\:5dee\:306f\:ff0c\:88ab\:7a4d\:5206\
\:95a2\:6570\:306e\:4f55\:56de\:3082\:306e\:8a55\:4fa1\:306e\:5f8c\:ff0c\:5358\
\:8abf\:306b\:6e1b\:5c11\:3059\:308b\:3053\:3068\:304c\:898b\:8fbc\:307e\:308c\
\:3066\:3044\:307e\:3059\:ff0e\:4f5c\:696d\:7cbe\:5ea6\:304c\:6307\:5b9a\:306e\
\:6709\:52b9\:7cbe\:5ea6\:306e\:76ee\:6a19\:5024\:306b\:5bfe\:3057\:3066\:4e0d\
\:5341\:5206\:3067\:3042\:308b\:304b\:ff0c\:88ab\:7a4d\:5206\:95a2\:6570\:306e\
\:632f\:52d5\:304c\:5927\:304d\:3059\:304e\:308b\:ff0c\:3042\:308b\:3044\:306f\
\:ff08\:533a\:5206\:7684\:306b\:ff09\:6ed1\:3089\:304b\:306a\:95a2\:6570\:3067\
\:306f\:306a\:3044\:304b\:ff0c\:7a4d\:5206\:306e\:771f\:5024\:304c0\:3067\
\:3042\:308b\:53ef\:80fd\:6027\:304c\:3042\:308a\:307e\:3059\:ff0e\
GlobalAdaptive\:306e\:30aa\:30d7\:30b7\:30e7\:30f3MaxErrorIncreases\:306e\
\:5024\:3092\:5897\:52a0\:3055\:305b\:308b\:3068\:ff0c\:6570\:5024\:7a4d\:5206\
\:304c\:53ce\:675f\:3059\:308b\:53ef\:80fd\:6027\:304c\:3042\:308a\:307e\:3059\
\:ff0eNIntegrate\:306f\:7a4d\:5206\:3068\:8aa4\:5dee\:63a8\:5b9a\:3068\:3057\
\:3066\\!\\(\\*RowBox[{\\\"1.840736740069758`*^-7\\\"}]\\)\:304a\:3088\:3073\\\
!\\(\\*RowBox[{\\\"1.0597155501127389`*^-6\\\"}]\\)\:3092\:5f97\:307e\:3057\
\:305f\:ff0e\"", 2, 518, 45, 34711965161011330073, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.982314147353923*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[509]:=",ExpressionUUID->"a2ed3cc1-6359-461a-\
b122-3e85233970fc"],

Cell[BoxData["1.840736740069758`*^-7"], "Output",
 CellChangeTimes->{
  3.9156273063204155`*^9, {3.915627351471772*^9, 3.9156273694563627`*^9}, 
   3.928477574493473*^9, 3.933898113521715*^9, 3.9823141473988953`*^9},
 CellLabel->
  "Out[518]=",ExpressionUUID->"06e356d2-eaaf-4238-909e-e600c44d53ca"]
}, Open  ]],

Cell["\<\
Therefore, 
(1) W3 = -Sign[t]*2 for  - 1 < m < 1, 
(2) W3 = Sign[t] for  1 <  |m| < 3, 
(3) W3 = 0 for  |m| > 3. \
\>", "Text",
 CellChangeTimes->{{3.9156274155837517`*^9, 3.9156275812969832`*^9}, {
  3.93433703141652*^9, 
  3.9343370895883284`*^9}},ExpressionUUID->"b52de7bf-cf03-4eab-ab78-\
bfca5527fb65"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
6\[Times]6 model composed of ((Dirac model) \[CirclePlus] (Dirac model)\
\[Times]i \[CirclePlus] (2\[Times]2 Random unitary)) + (6\[Times]6 Random \
perturbation)\
\>", "Subsection",
 CellChangeTimes->{{3.928491466699223*^9, 3.928491484869176*^9}, {
  3.934337100739032*^9, 3.9343371425967283`*^9}, {3.934337361361264*^9, 
  3.934337382777377*^9}, {3.9343374176121826`*^9, 3.9343374297879725`*^9}, {
  3.9343388339081163`*^9, 
  3.9343388885934534`*^9}},ExpressionUUID->"fde0ccca-96d1-4918-a8fc-\
29c5c85602f7"],

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"kx", ",", "ky", ",", "kz", ",", "n"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"r", "[", "n_", "]"}], ":=", 
   RowBox[{
    RowBox[{"RandomReal", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "n"}], "}"}]}], "]"}], "+", 
    RowBox[{"I", "*", 
     RowBox[{"RandomReal", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "n"}], "}"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"funi", "[", "g_", "]"}], 
   RowBox[{"(*", 
    RowBox[{"unitarization", " ", "by", " ", "SVD"}], "*)"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"U", ",", "\[CapitalSigma]", ",", "V"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"U", ",", "\[CapitalSigma]", ",", "V"}], "}"}], "=", 
       RowBox[{"SingularValueDecomposition", "[", "g", "]"}]}], ";", 
      RowBox[{"Return", "[", 
       RowBox[{"U", ".", 
        RowBox[{"V", "\[ConjugateTranspose]"}]}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"m", ",", "t"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{
    RowBox[{"t", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Sin", "[", "kx", "]"}], "*", 
        RowBox[{"PauliMatrix", "[", "1", "]"}]}], "+", 
       RowBox[{
        RowBox[{"Sin", "[", "ky", "]"}], "*", 
        RowBox[{"PauliMatrix", "[", "2", "]"}]}], "+", 
       RowBox[{
        RowBox[{"Sin", "[", "kz", "]"}], "*", 
        RowBox[{"PauliMatrix", "[", "3", "]"}]}]}], ")"}]}], "-", 
    RowBox[{"I", "*", 
     RowBox[{"(", 
      RowBox[{"m", "+", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cos", "[", "kx", "]"}], "+", 
         RowBox[{"Cos", "[", "ky", "]"}], "+", 
         RowBox[{"Cos", "[", "kz", "]"}]}], ")"}]}], ")"}], "*", 
     RowBox[{"PauliMatrix", "[", "0", "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t", "=", 
   RowBox[{"-", "1.5"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"m", "=", "2.0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "=", 
    RowBox[{"ArrayFlatten", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"g", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"g", "*", 
          RowBox[{"E", "^", 
           RowBox[{"(", 
            RowBox[{"I", "*", "Pi", "*", "0.5"}], ")"}]}]}], ",", "0"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"funi", "[", 
          RowBox[{"r", "[", "2", "]"}], "]"}]}], 
        RowBox[{"(*", 
         RowBox[{"random", " ", "unitary"}], "*)"}], "}"}]}], "}"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"randum", " ", "perturbation"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n", "=", "6"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Xi]", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"r", "[", "n", "]"}], "*", 
      RowBox[{"E", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "I"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"kx", "*", "x"}], "+", 
           RowBox[{"ky", "*", "y"}], "+", 
           RowBox[{"kz", "*", "z"}]}], ")"}]}], ")"}]}], "*", 
      RowBox[{"E", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "^", "2"}], "+", 
            RowBox[{"y", "^", "2"}], "+", 
            RowBox[{"z", "^", "2"}]}], ")"}]}], "/", "\[Xi]"}], ")"}]}]}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", 
       RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", 
       RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{"g", "+", 
    RowBox[{"0.1", "*", "v"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.915570065005373*^9, 3.9155701009509873`*^9}, {
   3.9155701373148365`*^9, 3.915570340648265*^9}, {3.9155703751685314`*^9, 
   3.9155704002406006`*^9}, {3.915570440335651*^9, 3.9155705082478075`*^9}, {
   3.9155705737760468`*^9, 3.915570628696927*^9}, {3.9155706611235824`*^9, 
   3.9155706675460696`*^9}, {3.915570711581428*^9, 3.915570714808622*^9}, {
   3.9155837385313125`*^9, 3.9155837388493085`*^9}, {3.9155837884554405`*^9, 
   3.915583846682462*^9}, {3.9155839432860537`*^9, 3.9155840584509397`*^9}, {
   3.915584116868362*^9, 3.915584122063757*^9}, {3.9155841732887344`*^9, 
   3.915584254176056*^9}, {3.915584288534343*^9, 3.9155842889259143`*^9}, {
   3.9155843620654893`*^9, 3.9155845238580904`*^9}, {3.9155845869602633`*^9, 
   3.915584605237309*^9}, {3.9155848209673367`*^9, 3.915584821088975*^9}, {
   3.9155851700328026`*^9, 3.915585171739239*^9}, {3.9155852626977596`*^9, 
   3.915585287913797*^9}, {3.9155854602122335`*^9, 3.915585513453146*^9}, {
   3.9155858568800464`*^9, 3.915585862806876*^9}, {3.915585923677126*^9, 
   3.9155860803618994`*^9}, {3.9155861263788157`*^9, 
   3.9155861601381817`*^9}, {3.915586303938108*^9, 3.9155863428485756`*^9}, {
   3.9155863799555883`*^9, 3.915586407782113*^9}, {3.9155869601510296`*^9, 
   3.915587014813882*^9}, {3.915587055745319*^9, 3.9155871589870853`*^9}, {
   3.915587229334399*^9, 3.915587259366087*^9}, {3.9155873020204935`*^9, 
   3.9155873524997163`*^9}, {3.9155874652256927`*^9, 3.915587504497977*^9}, 
   3.9155875617704353`*^9, {3.915587654543297*^9, 3.9155876727034426`*^9}, {
   3.9155877702374325`*^9, 3.915587781476185*^9}, {3.915588119790322*^9, 
   3.915588124987652*^9}, {3.9155883730394926`*^9, 3.9155883974727674`*^9}, {
   3.9155884381291523`*^9, 3.915588496189787*^9}, {3.9155886466744013`*^9, 
   3.915588695745613*^9}, {3.9155888970211935`*^9, 3.9155889297864084`*^9}, {
   3.9155890090664377`*^9, 3.9155891405448275`*^9}, {3.9155895513170853`*^9, 
   3.9155895518698244`*^9}, {3.915589648064966*^9, 3.915589648454835*^9}, {
   3.9155904778253355`*^9, 3.915590478388837*^9}, {3.915590513910206*^9, 
   3.9155905143074923`*^9}, {3.915593069705393*^9, 3.915593071310698*^9}, {
   3.915593539066576*^9, 3.9155935392468615`*^9}, {3.9155940835482388`*^9, 
   3.9155942130322227`*^9}, 3.9155942879934597`*^9, 3.915594331960803*^9, 
   3.9155946037832484`*^9, {3.9155948073055496`*^9, 3.9155948166374464`*^9}, {
   3.915594896220558*^9, 3.9155949025084944`*^9}, 3.9155979036636286`*^9, {
   3.9156221355915837`*^9, 3.915622146626696*^9}, {3.915622285379241*^9, 
   3.9156222959634457`*^9}, {3.9156224373901024`*^9, 
   3.9156224375115137`*^9}, {3.9156240649973497`*^9, 
   3.9156240738893924`*^9}, {3.9156253079342546`*^9, 
   3.9156253314685817`*^9}, {3.915625451222391*^9, 3.9156254907551994`*^9}, 
   3.915625982171807*^9, {3.9156261210608044`*^9, 3.915626121170848*^9}, {
   3.9156262259187994`*^9, 3.9156262269380503`*^9}, {3.9156263229476824`*^9, 
   3.9156263972439795`*^9}, {3.915626727884653*^9, 3.915626768225399*^9}, {
   3.915626801860997*^9, 3.915626805066087*^9}, {3.9156268684496284`*^9, 
   3.915626868558235*^9}, {3.915626934496627*^9, 3.9156269464860907`*^9}, {
   3.9156276124581785`*^9, 3.91562762132211*^9}, 3.9156276709029226`*^9, {
   3.9156277222520185`*^9, 3.915627726353467*^9}, {3.9156277602687607`*^9, 
   3.9156277857072697`*^9}, {3.915627873404573*^9, 3.915627926904264*^9}, {
   3.915885218624159*^9, 3.9158852193904433`*^9}, {3.915885363054614*^9, 
   3.9158853642139797`*^9}, {3.915885686956237*^9, 3.915885687302275*^9}, {
   3.9188915081487665`*^9, 3.9188915108369617`*^9}, {3.918891911064064*^9, 
   3.9188919123455877`*^9}, {3.928478399641676*^9, 3.928478450561431*^9}, {
   3.928478723379208*^9, 3.9284787236989946`*^9}, {3.9284787983585196`*^9, 
   3.928478798676672*^9}, {3.9284791023140526`*^9, 3.9284791048541946`*^9}, {
   3.928479143723999*^9, 3.9284791575825605`*^9}, {3.933902499255453*^9, 
   3.933902511977354*^9}, {3.9339025481259155`*^9, 3.9339025512754154`*^9}, {
   3.933902606012207*^9, 3.9339026139031186`*^9}, {3.9339026723562517`*^9, 
   3.933902674082636*^9}, 3.9339027811270304`*^9, {3.9339047333942347`*^9, 
   3.9339047449427633`*^9}, {3.934090919037632*^9, 3.9340909193507586`*^9}, {
   3.9340915176273923`*^9, 3.934091589669547*^9}, {3.9340916402518377`*^9, 
   3.934091648341*^9}, {3.934337171445444*^9, 3.9343371717837205`*^9}, {
   3.93433725770962*^9, 3.9343373245748253`*^9}, {3.9343373795151405`*^9, 
   3.9343373804836264`*^9}, {3.9343374118337984`*^9, 3.934337436315942*^9}, {
   3.9343374930527287`*^9, 3.934337500907522*^9}},
 CellLabel->
  "In[532]:=",ExpressionUUID->"bfd997ea-06ff-4b1d-a2a0-f988944bdc98"],

Cell[CellGroupData[{

Cell["Compute eigenvalues and eigenvectors at vertices", "Subsubsection",
 CellChangeTimes->{{3.9339958524812355`*^9, 3.933995875592692*^9}, {
  3.933997221561827*^9, 3.9339972236046877`*^9}, {3.934337441844442*^9, 
  3.934337461862675*^9}, {3.9343376240029535`*^9, 3.934337628965783*^9}, {
  3.934338499950674*^9, 
  3.9343385041909466`*^9}},ExpressionUUID->"5aca89b1-ab8b-45fa-a2a5-\
f785047db2ec"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"num", 
   RowBox[{"(*", 
    RowBox[{"lattice", " ", "length"}], "*)"}], "=", "20"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]", "=", 
   RowBox[{"2", "*", 
    RowBox[{"Pi", "/", "num"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Esys", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Eigensystem", "[", 
       RowBox[{"funi", "[", 
        RowBox[{"g", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"kx", "\[Rule]", "tkx"}], ",", 
           RowBox[{"ky", "\[Rule]", "tky"}], ",", 
           RowBox[{"kz", "\[Rule]", "tkz"}]}], "}"}]}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"tkx", ",", "0", ",", 
        RowBox[{
         RowBox[{"2", "*", "Pi"}], "-", "\[Delta]"}], ",", "\[Delta]"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"tky", ",", "0", ",", 
        RowBox[{
         RowBox[{"2", "*", "Pi"}], "-", "\[Delta]"}], ",", "\[Delta]"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"tkz", ",", "0", ",", 
        RowBox[{
         RowBox[{"2", "*", "Pi"}], "-", "\[Delta]"}], ",", "\[Delta]"}], 
       "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Sort", " ", "by", " ", "increasing", " ", "order", " ", "of", " ", 
    "angle", " ", "of", " ", "eigenvalues"}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Esys", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"SortBy", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Esys", "[", 
           RowBox[{"[", 
            RowBox[{"nx", ",", "ny", ",", "nz"}], "]"}], "]"}], 
          "\[Transpose]"}], ",", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"Arg", "[", 
             RowBox[{"First", "[", "#", "]"}], "]"}], ",", 
            RowBox[{"2", "*", "Pi"}]}], "]"}], "&"}]}], "]"}], 
       "\[Transpose]"}], ",", 
      RowBox[{"{", 
       RowBox[{"nx", ",", "num"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"ny", ",", "num"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"nz", ",", "num"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Instead", " ", "of", " ", "PBC"}], ",", " ", 
    RowBox[{
    "add", " ", "a", " ", "copy", " ", "at", " ", "site", " ", "1", " ", 
     "after", " ", "the", " ", "x"}], ",", "y", ",", 
    RowBox[{"z", "=", "num"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Esys", "=", 
   RowBox[{"AppendTo", "[", 
    RowBox[{"Esys", ",", 
     RowBox[{"Esys", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Esys", "[", 
      RowBox[{"[", "nx", "]"}], "]"}], "=", 
     RowBox[{"AppendTo", "[", 
      RowBox[{
       RowBox[{"Esys", "[", 
        RowBox[{"[", "nx", "]"}], "]"}], ",", 
       RowBox[{"Esys", "[", 
        RowBox[{"[", 
         RowBox[{"nx", ",", "1"}], "]"}], "]"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"nx", ",", 
      RowBox[{"Length", "[", "Esys", "]"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Esys", "[", 
      RowBox[{"[", 
       RowBox[{"nx", ",", "ny"}], "]"}], "]"}], "=", 
     RowBox[{"AppendTo", "[", 
      RowBox[{
       RowBox[{"Esys", "[", 
        RowBox[{"[", 
         RowBox[{"nx", ",", "ny"}], "]"}], "]"}], ",", 
       RowBox[{"Esys", "[", 
        RowBox[{"[", 
         RowBox[{"nx", ",", "ny", ",", "1"}], "]"}], "]"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"nx", ",", 
      RowBox[{"Length", "[", "Esys", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"ny", ",", 
      RowBox[{"Length", "[", "Esys", "]"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Earg", "=", 
   RowBox[{"Mod", "[", 
    RowBox[{
     RowBox[{"Arg", "/@", 
      RowBox[{"Esys", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "All", ",", "All", ",", "1"}], "]"}], "]"}]}], 
     ",", 
     RowBox[{"2", "*", "Pi"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Evec", "=", 
   RowBox[{"Esys", "[", 
    RowBox[{"[", 
     RowBox[{"All", ",", "All", ",", "All", ",", "2"}], "]"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.915570065005373*^9, 3.9155701009509873`*^9}, {
   3.9155701373148365`*^9, 3.915570340648265*^9}, {3.9155703751685314`*^9, 
   3.9155704002406006`*^9}, {3.915570440335651*^9, 3.9155705082478075`*^9}, {
   3.9155705737760468`*^9, 3.915570628696927*^9}, {3.9155706611235824`*^9, 
   3.9155706675460696`*^9}, {3.915570711581428*^9, 3.915570714808622*^9}, {
   3.9155837385313125`*^9, 3.9155837388493085`*^9}, {3.9155837884554405`*^9, 
   3.915583846682462*^9}, {3.9155839432860537`*^9, 3.9155840584509397`*^9}, {
   3.915584116868362*^9, 3.915584122063757*^9}, {3.9155841732887344`*^9, 
   3.915584254176056*^9}, {3.915584288534343*^9, 3.9155842889259143`*^9}, {
   3.9155843620654893`*^9, 3.9155845238580904`*^9}, {3.9155845869602633`*^9, 
   3.915584605237309*^9}, {3.9155848209673367`*^9, 3.915584821088975*^9}, {
   3.9155851700328026`*^9, 3.915585171739239*^9}, {3.9155852626977596`*^9, 
   3.915585287913797*^9}, {3.9155854602122335`*^9, 3.915585513453146*^9}, {
   3.9155858568800464`*^9, 3.915585862806876*^9}, {3.915585923677126*^9, 
   3.9155860803618994`*^9}, {3.9155861263788157`*^9, 
   3.9155861601381817`*^9}, {3.915586303938108*^9, 3.9155863428485756`*^9}, {
   3.9155863799555883`*^9, 3.915586407782113*^9}, {3.9155869601510296`*^9, 
   3.915587014813882*^9}, {3.915587055745319*^9, 3.9155871589870853`*^9}, {
   3.915587229334399*^9, 3.915587259366087*^9}, {3.9155873020204935`*^9, 
   3.9155873524997163`*^9}, {3.9155874652256927`*^9, 3.915587504497977*^9}, 
   3.9155875617704353`*^9, {3.915587654543297*^9, 3.9155876727034426`*^9}, {
   3.9155877702374325`*^9, 3.915587781476185*^9}, {3.915588119790322*^9, 
   3.915588124987652*^9}, {3.9155883730394926`*^9, 3.9155883974727674`*^9}, {
   3.9155884381291523`*^9, 3.915588496189787*^9}, {3.9155886466744013`*^9, 
   3.915588695745613*^9}, {3.9155888970211935`*^9, 3.9155889297864084`*^9}, {
   3.9155890090664377`*^9, 3.9155891405448275`*^9}, {3.9155895513170853`*^9, 
   3.9155895518698244`*^9}, {3.915589648064966*^9, 3.915589648454835*^9}, {
   3.9155904778253355`*^9, 3.915590478388837*^9}, {3.915590513910206*^9, 
   3.9155905143074923`*^9}, {3.915593069705393*^9, 3.915593071310698*^9}, {
   3.915593539066576*^9, 3.9155935392468615`*^9}, {3.9155940835482388`*^9, 
   3.9155942130322227`*^9}, 3.9155942879934597`*^9, 3.915594331960803*^9, 
   3.9155946037832484`*^9, {3.9155948073055496`*^9, 3.9155948166374464`*^9}, {
   3.915594896220558*^9, 3.9155949025084944`*^9}, 3.9155979036636286`*^9, {
   3.9156221355915837`*^9, 3.915622146626696*^9}, {3.915622285379241*^9, 
   3.9156222959634457`*^9}, {3.9156224373901024`*^9, 
   3.9156224375115137`*^9}, {3.9156240649973497`*^9, 
   3.9156240738893924`*^9}, {3.9156253079342546`*^9, 
   3.9156253314685817`*^9}, {3.915625451222391*^9, 3.9156254907551994`*^9}, 
   3.915625982171807*^9, {3.9156261210608044`*^9, 3.915626121170848*^9}, {
   3.9156262259187994`*^9, 3.9156262269380503`*^9}, {3.9156263229476824`*^9, 
   3.9156263972439795`*^9}, {3.915626727884653*^9, 3.915626768225399*^9}, {
   3.915626801860997*^9, 3.915626805066087*^9}, {3.9156268684496284`*^9, 
   3.915626868558235*^9}, {3.915626934496627*^9, 3.9156269464860907`*^9}, {
   3.9156276124581785`*^9, 3.91562762132211*^9}, 3.9156276709029226`*^9, {
   3.9156277222520185`*^9, 3.915627726353467*^9}, {3.9156277602687607`*^9, 
   3.9156277857072697`*^9}, {3.915627873404573*^9, 3.915627926904264*^9}, {
   3.915885218624159*^9, 3.915885227576124*^9}, {3.91588530850655*^9, 
   3.915885314437415*^9}, {3.9188914777192535`*^9, 3.9188914806061077`*^9}, {
   3.918891524097357*^9, 3.918891591565753*^9}, {3.918891772327387*^9, 
   3.9188917809531136`*^9}, {3.9284784804314795`*^9, 
   3.9284784853563576`*^9}, {3.9284793225930147`*^9, 
   3.9284793226708064`*^9}, {3.9338999767017746`*^9, 
   3.9338999774084406`*^9}, {3.9339000470142345`*^9, 
   3.9339000676242948`*^9}, {3.9339003199421377`*^9, 
   3.9339003439180326`*^9}, {3.9339003882307196`*^9, 
   3.9339004019724436`*^9}, {3.9339004490148945`*^9, 
   3.9339004660182767`*^9}, {3.9339024689111423`*^9, 3.933902469877639*^9}, {
   3.933902785976437*^9, 3.9339027860512342`*^9}, {3.9339036501173553`*^9, 
   3.93390365025898*^9}, {3.9339040993902473`*^9, 3.9339040995507827`*^9}, {
   3.933904673489191*^9, 3.9339046851485963`*^9}, {3.9339048017276564`*^9, 
   3.933904804868806*^9}, {3.9339957599760814`*^9, 3.9339957638802795`*^9}, {
   3.933997204136816*^9, 3.933997205092308*^9}, {3.934090929569128*^9, 
   3.934090929874569*^9}, {3.9340914968188424`*^9, 3.9340914971692085`*^9}, {
   3.9341084013308206`*^9, 3.934108433862718*^9}, {3.9341085230784473`*^9, 
   3.9341085451061935`*^9}, {3.934337466778782*^9, 3.9343376057846923`*^9}, {
   3.9343377806629095`*^9, 3.934337781094737*^9}},
 CellLabel->
  "In[545]:=",ExpressionUUID->"59f0a3be-4286-4dc5-b9e3-e66b21d61a2b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Compute gap parameters \[Theta] over cubes", "Subsubsection",
 CellChangeTimes->{{3.9339973234359317`*^9, 3.9339973447737494`*^9}, {
  3.9343376099417562`*^9, 3.934337620608671*^9}, {3.9343384859502625`*^9, 
  3.9343384941036263`*^9}},ExpressionUUID->"7e82d0ba-a05d-49f7-b36d-\
a431ab7ca8a5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Beta]", "=", "0.5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Epsilon]", "=", "0."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Theta]s", "=", 
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"lis", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Earg", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"nx", "+", "\[Delta]x"}], ",", 
              RowBox[{"ny", "+", "\[Delta]y"}], ",", 
              RowBox[{"nz", "+", "\[Delta]z"}]}], "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Delta]x", ",", "0", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Delta]y", ",", "0", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Delta]z", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", 
         "3"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"interval", "=", 
       RowBox[{"Interval", "@@", 
        RowBox[{
         RowBox[{"Reap", "[", 
          RowBox[{"Do", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"i", "=", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"\[Theta]", "-", 
                 RowBox[{"\[Beta]", "*", 
                  RowBox[{"Pi", "/", "n"}]}], "+", "\[Epsilon]"}], ",", 
                RowBox[{"\[Theta]", "+", 
                 RowBox[{"\[Beta]", "*", 
                  RowBox[{"Pi", "/", "n"}]}], "-", "\[Epsilon]"}]}], "}"}]}], 
             ";", "\[IndentingNewLine]", 
             RowBox[{"Which", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"i", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "<", "0"}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"Sow", "[", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", 
                   RowBox[{"i", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "]"}], ";", 
                RowBox[{"Sow", "[", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"i", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", 
                    RowBox[{"2", "*", "Pi"}]}], ",", 
                   RowBox[{"2", "*", "Pi"}]}], "}"}], "]"}], ";"}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"i", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ">", 
                RowBox[{"2", "*", "Pi"}]}], ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"Sow", "[", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", 
                   RowBox[{
                    RowBox[{"i", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "-", 
                    RowBox[{"2", "*", "Pi"}]}]}], "}"}], "]"}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"Sow", "[", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"i", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                   RowBox[{"2", "*", "Pi"}]}], "}"}], "]"}], ";"}], ",", 
               "\[IndentingNewLine]", "True", ",", 
               RowBox[{
                RowBox[{"Sow", "[", "i", "]"}], ";"}]}], 
              "\[IndentingNewLine]", "]"}], ";"}], ",", "\[IndentingNewLine]", 
            RowBox[{"{", 
             RowBox[{"\[Theta]", ",", "lis"}], "}"}]}], "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "1"}], "]"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"NumberLinePlot", "[", "interval", "]"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Take", " ", "\[Theta]", " ", "from", " ", "the", " ", "largest", " ", 
        "interval", " ", "of", " ", "complement"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"l", "=", 
       RowBox[{"Length", "[", "interval", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"diff", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"interval", "[", 
            RowBox[{"[", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"i", "+", "1"}], ",", "l", ",", "1"}], "]"}], "]"}], 
            "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "-", 
          RowBox[{
           RowBox[{"interval", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "l"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"diff", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{"#", ",", 
           RowBox[{"2", "*", "Pi"}]}], "]"}], "&"}], "/@", "diff"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"i0", 
       RowBox[{"(*", 
        RowBox[{
        "number", " ", "index", " ", "of", " ", "largest", " ", "interval"}], 
        "*)"}], "=", 
       RowBox[{
        RowBox[{"Ordering", "[", 
         RowBox[{"diff", ",", 
          RowBox[{"-", "1"}]}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"\[Theta]", "=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"i0", "<", "l"}], ",", "\[IndentingNewLine]", 
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"Mean", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"interval", "[", 
                RowBox[{"[", "i0", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"interval", "[", 
                RowBox[{"[", 
                 RowBox[{"i0", "+", "1"}], "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], "}"}], "]"}], ",", 
           RowBox[{"2", "*", "Pi"}]}], "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Mean", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"interval", "[", 
                  RowBox[{"[", "i0", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{"interval", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "+", 
                 RowBox[{"2", "*", "Pi"}]}]}], "}"}], "]"}], "+", 
             RowBox[{"1.", "^", 
              RowBox[{"-", "10"}]}]}], ",", 
            RowBox[{"2", "*", "Pi"}]}], "]"}], "-", 
          RowBox[{"1.", "^", 
           RowBox[{"-", "10"}]}]}]}], "\[IndentingNewLine]", "]"}]}], ";", 
      "\[IndentingNewLine]", "\[Theta]"}], ",", 
     RowBox[{"{", 
      RowBox[{"nx", ",", "num"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"ny", ",", "num"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"nz", ",", "num"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9340909343928013`*^9, 3.9340909356951475`*^9}, {
   3.9343376414107485`*^9, 3.9343376920798035`*^9}, {3.9823144423347864`*^9, 
   3.982314448718195*^9}, 3.9823181779217925`*^9},
 CellLabel->
  "In[1308]:=",ExpressionUUID->"d39c38e3-1830-4aed-9a41-df25d431fee7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Lattice formula using ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalPhi]", "p"], TraditionalForm]],ExpressionUUID->
  "9a2286f1-e152-4193-8e9c-3d536a8f9d9a"],
 " (formula of the v1 version). \nThe flux ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalPhi]", "p"], TraditionalForm]],ExpressionUUID->
  "a30ff047-d44b-4ad2-8cbf-dcd06afa3426"],
 " over a plaquette p is evaluated only at the plaquette p. \nW3 is not \
quantized in general. "
}], "Subsubsection",
 CellChangeTimes->{{3.9339972249588056`*^9, 3.933997237454937*^9}, {
  3.9340776249992247`*^9, 3.934077639744156*^9}, {3.934337366319519*^9, 
  3.9343373669618*^9}, {3.9343376963669233`*^9, 3.934337716400696*^9}, {
  3.934338131002316*^9, 
  3.934338171461375*^9}},ExpressionUUID->"135de29b-4f42-4069-ae24-\
b41c5e418c9e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Fxy", 
   RowBox[{"(*", 
    RowBox[{"flux", " ", "over", " ", "kxky", " ", "plnae"}], "*)"}], "=", 
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Theta]1", "=", 
       RowBox[{"\[Theta]s", "[", 
        RowBox[{"[", 
         RowBox[{"nx", ",", "ny", ",", "nz"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"\[Theta]2", "=", 
       RowBox[{"\[Theta]s", "[", 
        RowBox[{"[", 
         RowBox[{"nx", ",", "ny", ",", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"nz", "+", "1"}], ",", "num", ",", "1"}], "]"}]}], "]"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Theta]min", ",", "\[Theta]max"}], "}"}], "=", 
       RowBox[{"MinMax", "[", 
        RowBox[{"{", 
         RowBox[{"\[Theta]1", ",", "\[Theta]2"}], "}"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"posxy", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"nx", ",", "ny", ",", 
           RowBox[{"nz", "+", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"nx", "+", "1"}], ",", "ny", ",", 
           RowBox[{"nz", "+", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"nx", "+", "1"}], ",", 
           RowBox[{"ny", "+", "1"}], ",", 
           RowBox[{"nz", "+", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"nx", ",", 
           RowBox[{"ny", "+", "1"}], ",", 
           RowBox[{"nz", "+", "1"}]}], "}"}]}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"pos", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Flatten", "[", 
          RowBox[{"Position", "[", 
           RowBox[{
            RowBox[{"Extract", "[", 
             RowBox[{"Earg", ",", "p"}], "]"}], ",", 
            RowBox[{"x_", "/;", 
             RowBox[{"\[Theta]min", "<", "x", "<", "\[Theta]max"}]}]}], "]"}],
           "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"p", ",", "posxy"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"\[Not]", 
         RowBox[{"(", 
          RowBox[{"SameQ", "@@", 
           RowBox[{"Length", "/@", "pos"}]}], ")"}]}], ",", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<Eroor in a number of eigenvales\>\"", ",", 
          RowBox[{"{", 
           RowBox[{"nx", ",", "ny", ",", "nz"}], "}"}]}], "]"}]}], "]"}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"pos", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}], ">", "0"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"\[Psi]", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Extract", "[", 
               RowBox[{"Evec", ",", 
                RowBox[{"posxy", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"pos", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], 
             "\[Transpose]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "4"}], "}"}]}], "]"}]}], ";", "\n", 
         RowBox[{"f", "=", 
          RowBox[{
           RowBox[{"Sign", "[", 
            RowBox[{"\[Theta]2", "-", "\[Theta]1"}], "]"}], "*", 
           RowBox[{"Arg", "[", 
            RowBox[{"Det", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"\[Psi]", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[ConjugateTranspose]"}], 
              ".", 
              RowBox[{"\[Psi]", "[", 
               RowBox[{"[", "4", "]"}], "]"}], ".", 
              RowBox[{
               RowBox[{"\[Psi]", "[", 
                RowBox[{"[", "4", "]"}], "]"}], "\[ConjugateTranspose]"}], 
              ".", 
              RowBox[{"\[Psi]", "[", 
               RowBox[{"[", "3", "]"}], "]"}], ".", 
              RowBox[{
               RowBox[{"\[Psi]", "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[ConjugateTranspose]"}], 
              ".", 
              RowBox[{"\[Psi]", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ".", 
              RowBox[{
               RowBox[{"\[Psi]", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[ConjugateTranspose]"}], 
              ".", 
              RowBox[{"\[Psi]", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}]}]}], ";"}], ",", 
        RowBox[{"f", "=", "0"}]}], "]"}], ";", "\[IndentingNewLine]", "f"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"nx", ",", "num"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"ny", ",", "num"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"nz", ",", "num"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Fyz", 
   RowBox[{"(*", 
    RowBox[{"flux", " ", "over", " ", "kykz", " ", "plnae"}], "*)"}], "=", 
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Theta]1", "=", 
       RowBox[{"\[Theta]s", "[", 
        RowBox[{"[", 
         RowBox[{"nx", ",", "ny", ",", "nz"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"\[Theta]2", "=", 
       RowBox[{"\[Theta]s", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"nx", "+", "1"}], ",", "num", ",", "1"}], "]"}], ",", 
          "ny", ",", "nz"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Theta]min", ",", "\[Theta]max"}], "}"}], "=", 
       RowBox[{"MinMax", "[", 
        RowBox[{"{", 
         RowBox[{"\[Theta]1", ",", "\[Theta]2"}], "}"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"posxy", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"nx", "+", "1"}], ",", "ny", ",", "nz"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"nx", "+", "1"}], ",", 
           RowBox[{"ny", "+", "1"}], ",", "nz"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"nx", "+", "1"}], ",", 
           RowBox[{"ny", "+", "1"}], ",", 
           RowBox[{"nz", "+", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"nx", "+", "1"}], ",", "ny", ",", 
           RowBox[{"nz", "+", "1"}]}], "}"}]}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"pos", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Flatten", "[", 
          RowBox[{"Position", "[", 
           RowBox[{
            RowBox[{"Extract", "[", 
             RowBox[{"Earg", ",", "p"}], "]"}], ",", 
            RowBox[{"x_", "/;", 
             RowBox[{"\[Theta]min", "<", "x", "<", "\[Theta]max"}]}]}], "]"}],
           "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"p", ",", "posxy"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"\[Not]", 
         RowBox[{"(", 
          RowBox[{"SameQ", "@@", 
           RowBox[{"Length", "/@", "pos"}]}], ")"}]}], ",", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<Eroor in a number of eigenvales\>\"", ",", 
          RowBox[{"{", 
           RowBox[{"nx", ",", "ny", ",", "nz"}], "}"}]}], "]"}]}], "]"}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"pos", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}], ">", "0"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"\[Psi]", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Extract", "[", 
               RowBox[{"Evec", ",", 
                RowBox[{"posxy", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"pos", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], 
             "\[Transpose]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "4"}], "}"}]}], "]"}]}], ";", "\n", 
         RowBox[{"f", "=", 
          RowBox[{
           RowBox[{"Sign", "[", 
            RowBox[{"\[Theta]2", "-", "\[Theta]1"}], "]"}], "*", 
           RowBox[{"Arg", "[", 
            RowBox[{"Det", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"\[Psi]", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[ConjugateTranspose]"}], 
              ".", 
              RowBox[{"\[Psi]", "[", 
               RowBox[{"[", "4", "]"}], "]"}], ".", 
              RowBox[{
               RowBox[{"\[Psi]", "[", 
                RowBox[{"[", "4", "]"}], "]"}], "\[ConjugateTranspose]"}], 
              ".", 
              RowBox[{"\[Psi]", "[", 
               RowBox[{"[", "3", "]"}], "]"}], ".", 
              RowBox[{
               RowBox[{"\[Psi]", "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[ConjugateTranspose]"}], 
              ".", 
              RowBox[{"\[Psi]", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ".", 
              RowBox[{
               RowBox[{"\[Psi]", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[ConjugateTranspose]"}], 
              ".", 
              RowBox[{"\[Psi]", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}]}]}], ";"}], ",", 
        RowBox[{"f", "=", "0"}]}], "]"}], ";", "\[IndentingNewLine]", "f"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"nx", ",", "num"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"ny", ",", "num"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"nz", ",", "num"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Fzx", 
   RowBox[{"(*", 
    RowBox[{"flux", " ", "over", " ", "kzkx", " ", "plnae"}], "*)"}], "=", 
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Theta]1", "=", 
       RowBox[{"\[Theta]s", "[", 
        RowBox[{"[", 
         RowBox[{"nx", ",", "ny", ",", "nz"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"\[Theta]2", "=", 
       RowBox[{"\[Theta]s", "[", 
        RowBox[{"[", 
         RowBox[{"nx", ",", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"ny", "+", "1"}], ",", "num", ",", "1"}], "]"}], ",", 
          "nz"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Theta]min", ",", "\[Theta]max"}], "}"}], "=", 
       RowBox[{"MinMax", "[", 
        RowBox[{"{", 
         RowBox[{"\[Theta]1", ",", "\[Theta]2"}], "}"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"posxy", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"nx", ",", 
           RowBox[{"ny", "+", "1"}], ",", "nz"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"nx", ",", 
           RowBox[{"ny", "+", "1"}], ",", 
           RowBox[{"nz", "+", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"nx", "+", "1"}], ",", 
           RowBox[{"ny", "+", "1"}], ",", 
           RowBox[{"nz", "+", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"nx", "+", "1"}], ",", 
           RowBox[{"ny", "+", "1"}], ",", "nz"}], "}"}]}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"pos", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Flatten", "[", 
          RowBox[{"Position", "[", 
           RowBox[{
            RowBox[{"Extract", "[", 
             RowBox[{"Earg", ",", "p"}], "]"}], ",", 
            RowBox[{"x_", "/;", 
             RowBox[{"\[Theta]min", "<", "x", "<", "\[Theta]max"}]}]}], "]"}],
           "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"p", ",", "posxy"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"\[Not]", 
         RowBox[{"(", 
          RowBox[{"SameQ", "@@", 
           RowBox[{"Length", "/@", "pos"}]}], ")"}]}], ",", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<Eroor in a number of eigenvales\>\"", ",", 
          RowBox[{"{", 
           RowBox[{"nx", ",", "ny", ",", "nz"}], "}"}]}], "]"}]}], "]"}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"pos", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}], ">", "0"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"\[Psi]", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Extract", "[", 
               RowBox[{"Evec", ",", 
                RowBox[{"posxy", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"pos", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], 
             "\[Transpose]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "4"}], "}"}]}], "]"}]}], ";", "\n", 
         RowBox[{"f", "=", 
          RowBox[{
           RowBox[{"Sign", "[", 
            RowBox[{"\[Theta]2", "-", "\[Theta]1"}], "]"}], "*", 
           RowBox[{"Arg", "[", 
            RowBox[{"Det", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"\[Psi]", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[ConjugateTranspose]"}], 
              ".", 
              RowBox[{"\[Psi]", "[", 
               RowBox[{"[", "4", "]"}], "]"}], ".", 
              RowBox[{
               RowBox[{"\[Psi]", "[", 
                RowBox[{"[", "4", "]"}], "]"}], "\[ConjugateTranspose]"}], 
              ".", 
              RowBox[{"\[Psi]", "[", 
               RowBox[{"[", "3", "]"}], "]"}], ".", 
              RowBox[{
               RowBox[{"\[Psi]", "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[ConjugateTranspose]"}], 
              ".", 
              RowBox[{"\[Psi]", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ".", 
              RowBox[{
               RowBox[{"\[Psi]", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[ConjugateTranspose]"}], 
              ".", 
              RowBox[{"\[Psi]", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}]}]}], ";"}], ",", 
        RowBox[{"f", "=", "0"}]}], "]"}], ";", "\[IndentingNewLine]", "f"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"nx", ",", "num"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"ny", ",", "num"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"nz", ",", "num"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<maxmam value of flux= \>\"", ",", 
   RowBox[{"Max", "[", 
    RowBox[{"Abs", "[", 
     RowBox[{"Join", "[", 
      RowBox[{"Fxy", ",", "Fyz", ",", "Fzx"}], "]"}], "]"}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<parameter of Dirac model. {t,m}=\>\"", ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "m"}], "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<W3=\>\"", ",", 
    RowBox[{
     RowBox[{"Total", "[", 
      RowBox[{"Flatten", "[", 
       RowBox[{"Fxy", "~", "Join", "~", "Fyz", "~", "Join", "~", "Fzx"}], 
       "]"}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", "Pi"}], ")"}]}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.915570065005373*^9, 3.9155701009509873`*^9}, {
   3.9155701373148365`*^9, 3.915570340648265*^9}, {3.9155703751685314`*^9, 
   3.9155704002406006`*^9}, {3.915570440335651*^9, 3.9155705082478075`*^9}, {
   3.9155705737760468`*^9, 3.915570628696927*^9}, {3.9155706611235824`*^9, 
   3.9155706675460696`*^9}, {3.915570711581428*^9, 3.915570714808622*^9}, {
   3.9155837385313125`*^9, 3.9155837388493085`*^9}, {3.9155837884554405`*^9, 
   3.915583846682462*^9}, {3.9155839432860537`*^9, 3.9155840584509397`*^9}, {
   3.915584116868362*^9, 3.915584122063757*^9}, {3.9155841732887344`*^9, 
   3.915584254176056*^9}, {3.915584288534343*^9, 3.9155842889259143`*^9}, {
   3.9155843620654893`*^9, 3.9155845238580904`*^9}, {3.9155845869602633`*^9, 
   3.915584605237309*^9}, {3.9155848209673367`*^9, 3.915584821088975*^9}, {
   3.9155851700328026`*^9, 3.915585171739239*^9}, {3.9155852626977596`*^9, 
   3.915585287913797*^9}, {3.9155854602122335`*^9, 3.915585513453146*^9}, {
   3.9155858568800464`*^9, 3.915585862806876*^9}, {3.915585923677126*^9, 
   3.9155860803618994`*^9}, {3.9155861263788157`*^9, 
   3.9155861601381817`*^9}, {3.915586303938108*^9, 3.9155863428485756`*^9}, {
   3.9155863799555883`*^9, 3.915586407782113*^9}, {3.9155869601510296`*^9, 
   3.915587014813882*^9}, {3.915587055745319*^9, 3.9155871589870853`*^9}, {
   3.915587229334399*^9, 3.915587259366087*^9}, {3.9155873020204935`*^9, 
   3.9155873524997163`*^9}, {3.9155874652256927`*^9, 3.915587504497977*^9}, 
   3.9155875617704353`*^9, {3.915587654543297*^9, 3.9155876727034426`*^9}, {
   3.9155877702374325`*^9, 3.915587781476185*^9}, {3.915588119790322*^9, 
   3.915588124987652*^9}, {3.9155883730394926`*^9, 3.9155883974727674`*^9}, {
   3.9155884381291523`*^9, 3.915588496189787*^9}, {3.9155886466744013`*^9, 
   3.915588695745613*^9}, {3.9155888970211935`*^9, 3.9155889297864084`*^9}, {
   3.9155890090664377`*^9, 3.9155891405448275`*^9}, {3.9155895513170853`*^9, 
   3.9155895518698244`*^9}, {3.915589648064966*^9, 3.915589648454835*^9}, {
   3.9155904778253355`*^9, 3.915590478388837*^9}, {3.915590513910206*^9, 
   3.9155905143074923`*^9}, {3.915593069705393*^9, 3.915593071310698*^9}, {
   3.915593539066576*^9, 3.9155935392468615`*^9}, {3.9155940835482388`*^9, 
   3.9155942130322227`*^9}, 3.9155942879934597`*^9, 3.915594331960803*^9, 
   3.9155946037832484`*^9, {3.9155948073055496`*^9, 3.9155948166374464`*^9}, {
   3.915594896220558*^9, 3.9155949025084944`*^9}, 3.9155979036636286`*^9, {
   3.9156221355915837`*^9, 3.915622146626696*^9}, {3.915622285379241*^9, 
   3.9156222959634457`*^9}, {3.9156224373901024`*^9, 
   3.9156224375115137`*^9}, {3.9156240649973497`*^9, 
   3.9156240738893924`*^9}, {3.9156253079342546`*^9, 
   3.9156253314685817`*^9}, {3.915625451222391*^9, 3.9156254907551994`*^9}, 
   3.915625982171807*^9, {3.9156261210608044`*^9, 3.915626121170848*^9}, {
   3.9156262259187994`*^9, 3.9156262269380503`*^9}, {3.9156263229476824`*^9, 
   3.9156263972439795`*^9}, {3.915626727884653*^9, 3.915626768225399*^9}, {
   3.915626801860997*^9, 3.915626805066087*^9}, {3.9156268684496284`*^9, 
   3.915626868558235*^9}, {3.915626934496627*^9, 3.9156269464860907`*^9}, {
   3.9156276124581785`*^9, 3.91562762132211*^9}, 3.9156276709029226`*^9, {
   3.9156277222520185`*^9, 3.915627726353467*^9}, {3.9156277602687607`*^9, 
   3.9156277857072697`*^9}, {3.915627873404573*^9, 3.915627926904264*^9}, {
   3.915885218624159*^9, 3.915885227576124*^9}, {3.91588530850655*^9, 
   3.915885314437415*^9}, {3.9188914777192535`*^9, 3.9188914806061077`*^9}, {
   3.918891524097357*^9, 3.918891591565753*^9}, {3.918891772327387*^9, 
   3.9188917809531136`*^9}, {3.9284784804314795`*^9, 
   3.9284784853563576`*^9}, {3.9284793225930147`*^9, 
   3.9284793226708064`*^9}, {3.9338999767017746`*^9, 
   3.9338999774084406`*^9}, {3.9339000470142345`*^9, 
   3.9339000676242948`*^9}, {3.9339003199421377`*^9, 
   3.9339003439180326`*^9}, {3.9339003882307196`*^9, 
   3.9339004019724436`*^9}, {3.9339004490148945`*^9, 
   3.9339004660182767`*^9}, {3.9339024689111423`*^9, 3.933902469877639*^9}, {
   3.933902785976437*^9, 3.9339027860512342`*^9}, {3.9339036501173553`*^9, 
   3.93390365025898*^9}, {3.9339040993902473`*^9, 3.9339040995507827`*^9}, {
   3.933904673489191*^9, 3.9339046851485963`*^9}, {3.9339048017276564`*^9, 
   3.933904804868806*^9}, {3.9339957599760814`*^9, 3.9339957638802795`*^9}, {
   3.933997204136816*^9, 3.933997205092308*^9}, {3.933997350428563*^9, 
   3.9339973554589124`*^9}, {3.934338238661525*^9, 3.9343382874954753`*^9}, {
   3.9343390607433414`*^9, 3.9343392707251015`*^9}},
 CellLabel->
  "In[560]:=",ExpressionUUID->"99629c42-b5e0-4811-8152-a95e1b7ec641"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux= \"\>", "\[InvisibleSpace]", 
   "0.09225180485325286`"}],
  SequenceForm["maxmam value of flux= ", 0.09225180485325286],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.918891596685981*^9, 3.9188917844299917`*^9, 3.9188919195350375`*^9, 
   3.928477687157878*^9, 3.9284785102460055`*^9, 3.928478833491068*^9, 
   3.928479019551957*^9, 3.928479178685767*^9, 3.928479492706672*^9, 
   3.9338992488840466`*^9, 3.933899995658959*^9, 3.933900144030841*^9, 
   3.9339002752954154`*^9, 3.933900350206895*^9, 3.933900407795103*^9, {
   3.933900459670827*^9, 3.933900499844737*^9}, 3.9339025352746053`*^9, 
   3.9339025800586634`*^9, 3.9339026417160287`*^9, {3.9339027016674213`*^9, 
   3.933902715719538*^9}, 3.933902979704606*^9, 3.9339040692882376`*^9, 
   3.9339045847570157`*^9, 3.9339050192009554`*^9, 3.933997164323027*^9, 
   3.9339974202638674`*^9, 3.9340770545155563`*^9, 3.934091079971871*^9, 
   3.934091356232957*^9, 3.9340918309984646`*^9, 3.934092201685132*^9, 
   3.9340924476457624`*^9, 3.9340926988447475`*^9, {3.934108450200132*^9, 
   3.9341084609052663`*^9}, 3.9341087822511215`*^9, 3.934338337683068*^9, {
   3.934339113354989*^9, 3.9343391240364227`*^9}, {3.934339159917881*^9, 
   3.9343391687727947`*^9}, 3.9343392036423473`*^9, {3.934339247278574*^9, 
   3.9343392728267517`*^9}, 3.9343394729645443`*^9, 3.982314469004526*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[560]:=",ExpressionUUID->"e14bdd12-4f3a-4a2d-\
b7d3-d25ff5233d66"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"parameter of Dirac model. {t,m}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1.5`"}], ",", "2.`"}], "}"}]}],
  SequenceForm["parameter of Dirac model. {t,m}=", {-1.5, 2.}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.918891596685981*^9, 3.9188917844299917`*^9, 3.9188919195350375`*^9, 
   3.928477687157878*^9, 3.9284785102460055`*^9, 3.928478833491068*^9, 
   3.928479019551957*^9, 3.928479178685767*^9, 3.928479492706672*^9, 
   3.9338992488840466`*^9, 3.933899995658959*^9, 3.933900144030841*^9, 
   3.9339002752954154`*^9, 3.933900350206895*^9, 3.933900407795103*^9, {
   3.933900459670827*^9, 3.933900499844737*^9}, 3.9339025352746053`*^9, 
   3.9339025800586634`*^9, 3.9339026417160287`*^9, {3.9339027016674213`*^9, 
   3.933902715719538*^9}, 3.933902979704606*^9, 3.9339040692882376`*^9, 
   3.9339045847570157`*^9, 3.9339050192009554`*^9, 3.933997164323027*^9, 
   3.9339974202638674`*^9, 3.9340770545155563`*^9, 3.934091079971871*^9, 
   3.934091356232957*^9, 3.9340918309984646`*^9, 3.934092201685132*^9, 
   3.9340924476457624`*^9, 3.9340926988447475`*^9, {3.934108450200132*^9, 
   3.9341084609052663`*^9}, 3.9341087822511215`*^9, 3.934338337683068*^9, {
   3.934339113354989*^9, 3.9343391240364227`*^9}, {3.934339159917881*^9, 
   3.9343391687727947`*^9}, 3.9343392036423473`*^9, {3.934339247278574*^9, 
   3.9343392728267517`*^9}, 3.9343394729645443`*^9, 3.9823144690182343`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[560]:=",ExpressionUUID->"1ee93063-83da-497b-\
9d21-09fd1ae0edd8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3=\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "1.9999909877194917`"}]}],
  SequenceForm["W3=", -1.9999909877194917`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.918891596685981*^9, 3.9188917844299917`*^9, 3.9188919195350375`*^9, 
   3.928477687157878*^9, 3.9284785102460055`*^9, 3.928478833491068*^9, 
   3.928479019551957*^9, 3.928479178685767*^9, 3.928479492706672*^9, 
   3.9338992488840466`*^9, 3.933899995658959*^9, 3.933900144030841*^9, 
   3.9339002752954154`*^9, 3.933900350206895*^9, 3.933900407795103*^9, {
   3.933900459670827*^9, 3.933900499844737*^9}, 3.9339025352746053`*^9, 
   3.9339025800586634`*^9, 3.9339026417160287`*^9, {3.9339027016674213`*^9, 
   3.933902715719538*^9}, 3.933902979704606*^9, 3.9339040692882376`*^9, 
   3.9339045847570157`*^9, 3.9339050192009554`*^9, 3.933997164323027*^9, 
   3.9339974202638674`*^9, 3.9340770545155563`*^9, 3.934091079971871*^9, 
   3.934091356232957*^9, 3.9340918309984646`*^9, 3.934092201685132*^9, 
   3.9340924476457624`*^9, 3.9340926988447475`*^9, {3.934108450200132*^9, 
   3.9341084609052663`*^9}, 3.9341087822511215`*^9, 3.934338337683068*^9, {
   3.934339113354989*^9, 3.9343391240364227`*^9}, {3.934339159917881*^9, 
   3.9343391687727947`*^9}, 3.9343392036423473`*^9, {3.934339247278574*^9, 
   3.9343392728267517`*^9}, 3.9343394729645443`*^9, 3.9823144690182343`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[560]:=",ExpressionUUID->"5704d762-4831-4e2b-\
87c6-0931c792728b"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Lattice formula using ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["\[CapitalPhi]", "p"], "~"], TraditionalForm]],
  ExpressionUUID->"7ae100ce-0859-49d7-9eeb-0bc8bd229487"],
 " (formula of the v2 version). \nW3 is quantized. \nThe contribution of an \
edge is evaluated by comparing the four \[Theta] values around it. \
\[LineSeparator]Since the eigenvalues are sorted by their arguments, no sign \
change occurs due to permutation."
}], "Subsubsection",
 CellChangeTimes->{{3.928491466699223*^9, 3.928491509646304*^9}, 
   3.933995656865344*^9, {3.934077840338132*^9, 3.9340778788178625`*^9}, {
   3.934109066500684*^9, 3.9341090876632423`*^9}, {3.9343377215441265`*^9, 
   3.9343377377436495`*^9}, {3.9343378413726997`*^9, 3.934337942937134*^9}, {
   3.934338080490982*^9, 3.9343381248278217`*^9}, {3.9343381761857433`*^9, 
   3.9343381765049286`*^9}, {3.934338211492109*^9, 3.934338226554115*^9}, {
   3.934338472936616*^9, 
   3.934338474854252*^9}},ExpressionUUID->"ce331d10-ac50-49b1-8129-\
a34bd70b6570"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Define", " ", "fluxes", " ", "over", " ", "plaquettes"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Fxy", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"nx", ",", "num"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"ny", ",", "num"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"nz", ",", "num"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fyz", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"nx", ",", "num"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"ny", ",", "num"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"nz", ",", "num"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fzx", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"nx", ",", "num"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"ny", ",", "num"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"nz", ",", "num"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"U", 
     RowBox[{"(", "1", ")"}], " ", "Connection", " ", "Ax"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
       "Four", " ", "\[Theta]", " ", "adjacent", " ", "to", " ", "the", " ", 
        "edge", " ", 
        RowBox[{"{", 
         RowBox[{"nx", ",", "ny", ",", "nz"}], "}"}]}], "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"nx", "+", "1"}], ",", "ny", ",", "nz"}], "}"}]}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "\[Theta]0", ",", "\[Theta]1", ",", "\[Theta]2", ",", "\[Theta]3"}], 
         "}"}], "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[Theta]s", "[", 
           RowBox[{"[", 
            RowBox[{"nx", ",", "ny", ",", "nz"}], "]"}], "]"}], ",", 
          RowBox[{"\[Theta]s", "[", 
           RowBox[{"[", 
            RowBox[{"nx", ",", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"ny", "-", "1"}], ",", "num", ",", "1"}], "]"}], ",", 
             "nz"}], "]"}], "]"}], ",", 
          RowBox[{"\[Theta]s", "[", 
           RowBox[{"[", 
            RowBox[{"nx", ",", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"ny", "-", "1"}], ",", "num", ",", "1"}], "]"}], ",", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"nz", "-", "1"}], ",", "num", ",", "1"}], "]"}]}], 
            "]"}], "]"}], ",", 
          RowBox[{"\[Theta]s", "[", 
           RowBox[{"[", 
            RowBox[{"nx", ",", "ny", ",", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"nz", "-", "1"}], ",", "num", ",", "1"}], "]"}]}], 
            "]"}], "]"}]}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"\[Theta]sort", "=", 
        RowBox[{"Sort", "[", 
         RowBox[{"{", 
          RowBox[{
          "\[Theta]0", ",", "\[Theta]1", ",", "\[Theta]2", ",", "\[Theta]3"}],
           "}"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"arg0", "=", 
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"Arg", "/@", 
           RowBox[{"Esys", "[", 
            RowBox[{"[", 
             RowBox[{"nx", ",", "ny", ",", "nz", ",", "1"}], "]"}], "]"}]}], 
          ",", 
          RowBox[{"2", "*", "Pi"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"arg1", "=", 
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"Arg", "/@", 
           RowBox[{"Esys", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"nx", "+", "1"}], ",", "ny", ",", "nz", ",", "1"}], 
             "]"}], "]"}]}], ",", 
          RowBox[{"2", "*", "Pi"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"vec0", "=", 
        RowBox[{"Esys", "[", 
         RowBox[{"[", 
          RowBox[{"nx", ",", "ny", ",", "nz", ",", "2"}], "]"}], "]"}]}], ";",
        "\[IndentingNewLine]", 
       RowBox[{"vec1", "=", 
        RowBox[{"Esys", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"nx", "+", "1"}], ",", "ny", ",", "nz", ",", "2"}], "]"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"pos0", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"#", "===", 
             RowBox[{"{", "}"}]}], ",", 
            RowBox[{"{", "}"}], ",", 
            RowBox[{"First", "[", "#", "]"}]}], "]"}], "&"}], "/@", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Reap", "[", 
             RowBox[{"Do", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"\[Theta]sort", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "<", 
                  RowBox[{"arg0", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "<", 
                  RowBox[{"\[Theta]sort", "[", 
                   RowBox[{"[", 
                    RowBox[{"k", "+", "1"}], "]"}], "]"}]}], ",", 
                 RowBox[{"Sow", "[", "i", "]"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", 
                 RowBox[{"Length", "[", "arg0", "]"}]}], "}"}]}], "]"}], 
             "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "3"}], "}"}]}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"pos1", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"#", "===", 
             RowBox[{"{", "}"}]}], ",", 
            RowBox[{"{", "}"}], ",", 
            RowBox[{"First", "[", "#", "]"}]}], "]"}], "&"}], "/@", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Reap", "[", 
             RowBox[{"Do", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"\[Theta]sort", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "<", 
                  RowBox[{"arg1", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "<", 
                  RowBox[{"\[Theta]sort", "[", 
                   RowBox[{"[", 
                    RowBox[{"k", "+", "1"}], "]"}], "]"}]}], ",", 
                 RowBox[{"Sow", "[", "i", "]"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", 
                 RowBox[{"Length", "[", "arg0", "]"}]}], "}"}]}], "]"}], 
             "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "3"}], "}"}]}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Ablock", 
        RowBox[{"(*", 
         RowBox[{"U", 
          RowBox[{"(", "1", ")"}], " ", "connection", " ", "between", " ", 
          "two", " ", "nearby", " ", "\[Theta]s"}], "*)"}], "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"pos0", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "===", 
              RowBox[{"{", "}"}]}], "\[Or]", 
             RowBox[{
              RowBox[{"pos1", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "===", 
              RowBox[{"{", "}"}]}]}], ",", "0", ",", 
            RowBox[{"Arg", "[", 
             RowBox[{"Det", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"vec0", "[", 
                 RowBox[{"[", 
                  RowBox[{"pos0", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}], 
                "\[Conjugate]"}], ".", 
               RowBox[{
                RowBox[{"vec1", "[", 
                 RowBox[{"[", 
                  RowBox[{"pos1", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}], 
                "\[Transpose]"}]}], "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "3"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Contribution", " ", "to", " ", "flux", " ", "over", " ", 
         "plaquette"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"ka", ",", "kb"}], "}"}], 
        RowBox[{"(*", 
         RowBox[{"\[Theta]0", "-", "\[Theta]1"}], "*)"}], "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"FirstPosition", "[", 
            RowBox[{"\[Theta]sort", ",", "\[Theta]0"}], "]"}], "//", 
           "First"}], ",", 
          RowBox[{"k1", "=", 
           RowBox[{
            RowBox[{"FirstPosition", "[", 
             RowBox[{"\[Theta]sort", ",", "\[Theta]1"}], "]"}], "//", 
            "First"}]}]}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{
         RowBox[{"Fzx", "[", 
          RowBox[{"[", 
           RowBox[{"nx", ",", "ny", ",", "nz"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Ablock", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", 
              RowBox[{"Min", "[", 
               RowBox[{"{", 
                RowBox[{"ka", ",", "kb"}], "}"}], "]"}], ",", 
              RowBox[{
               RowBox[{"Max", "[", 
                RowBox[{"{", 
                 RowBox[{"ka", ",", "kb"}], "}"}], "]"}], "-", "1"}]}], 
             "}"}]}], "]"}], "*", 
          RowBox[{"Sign", "[", 
           RowBox[{"ka", "-", "kb"}], "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"ka", ",", "kb"}], "}"}], 
        RowBox[{"(*", 
         RowBox[{"\[Theta]1", "-", "\[Theta]2"}], "*)"}], "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"FirstPosition", "[", 
            RowBox[{"\[Theta]sort", ",", "\[Theta]1"}], "]"}], "//", 
           "First"}], ",", 
          RowBox[{"k1", "=", 
           RowBox[{
            RowBox[{"FirstPosition", "[", 
             RowBox[{"\[Theta]sort", ",", "\[Theta]2"}], "]"}], "//", 
            "First"}]}]}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{
         RowBox[{"Fxy", "[", 
          RowBox[{"[", 
           RowBox[{"nx", ",", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"ny", "-", "1"}], ",", "num", ",", "1"}], "]"}], ",", 
            "nz"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Ablock", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", 
              RowBox[{"Min", "[", 
               RowBox[{"{", 
                RowBox[{"ka", ",", "kb"}], "}"}], "]"}], ",", 
              RowBox[{
               RowBox[{"Max", "[", 
                RowBox[{"{", 
                 RowBox[{"ka", ",", "kb"}], "}"}], "]"}], "-", "1"}]}], 
             "}"}]}], "]"}], "*", 
          RowBox[{"Sign", "[", 
           RowBox[{"ka", "-", "kb"}], "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"ka", ",", "kb"}], "}"}], 
        RowBox[{"(*", 
         RowBox[{"\[Theta]2", "-", "\[Theta]3"}], "*)"}], "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"FirstPosition", "[", 
            RowBox[{"\[Theta]sort", ",", "\[Theta]2"}], "]"}], "//", 
           "First"}], ",", 
          RowBox[{"k1", "=", 
           RowBox[{
            RowBox[{"FirstPosition", "[", 
             RowBox[{"\[Theta]sort", ",", "\[Theta]3"}], "]"}], "//", 
            "First"}]}]}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{
         RowBox[{"Fzx", "[", 
          RowBox[{"[", 
           RowBox[{"nx", ",", "ny", ",", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"nz", "-", "1"}], ",", "num", ",", "1"}], "]"}]}], 
           "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Ablock", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", 
              RowBox[{"Min", "[", 
               RowBox[{"{", 
                RowBox[{"ka", ",", "kb"}], "}"}], "]"}], ",", 
              RowBox[{
               RowBox[{"Max", "[", 
                RowBox[{"{", 
                 RowBox[{"ka", ",", "kb"}], "}"}], "]"}], "-", "1"}]}], 
             "}"}]}], "]"}], "*", 
          RowBox[{"Sign", "[", 
           RowBox[{"ka", "-", "kb"}], "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"ka", ",", "kb"}], "}"}], 
        RowBox[{"(*", 
         RowBox[{"\[Theta]3", "-", "\[Theta]0"}], "*)"}], "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"FirstPosition", "[", 
            RowBox[{"\[Theta]sort", ",", "\[Theta]3"}], "]"}], "//", 
           "First"}], ",", 
          RowBox[{"k1", "=", 
           RowBox[{
            RowBox[{"FirstPosition", "[", 
             RowBox[{"\[Theta]sort", ",", "\[Theta]0"}], "]"}], "//", 
            "First"}]}]}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{
         RowBox[{"Fxy", "[", 
          RowBox[{"[", 
           RowBox[{"nx", ",", "ny", ",", "nz"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Ablock", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", 
              RowBox[{"Min", "[", 
               RowBox[{"{", 
                RowBox[{"ka", ",", "kb"}], "}"}], "]"}], ",", 
              RowBox[{
               RowBox[{"Max", "[", 
                RowBox[{"{", 
                 RowBox[{"ka", ",", "kb"}], "}"}], "]"}], "-", "1"}]}], 
             "}"}]}], "]"}], "*", 
          RowBox[{"Sign", "[", 
           RowBox[{"ka", "-", "kb"}], "]"}]}]}], "]"}], ";"}], 
      "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"nx", ",", "num"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"ny", ",", "num"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"nz", ",", "num"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"U", 
     RowBox[{"(", "1", ")"}], " ", "Connection", " ", "Ay"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
       "Four", " ", "\[Theta]", " ", "adjacent", " ", "to", " ", "the", " ", 
        "edge", " ", 
        RowBox[{"{", 
         RowBox[{"nx", ",", "ny", ",", "nz"}], "}"}]}], "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"nx", ",", 
         RowBox[{"ny", "+", "1"}], ",", "nz"}], "}"}]}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "\[Theta]0", ",", "\[Theta]1", ",", "\[Theta]2", ",", "\[Theta]3"}], 
         "}"}], "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[Theta]s", "[", 
           RowBox[{"[", 
            RowBox[{"nx", ",", "ny", ",", "nz"}], "]"}], "]"}], ",", 
          RowBox[{"\[Theta]s", "[", 
           RowBox[{"[", 
            RowBox[{"nx", ",", "ny", ",", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"nz", "-", "1"}], ",", "num", ",", "1"}], "]"}]}], 
            "]"}], "]"}], ",", 
          RowBox[{"\[Theta]s", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"nx", "-", "1"}], ",", "num", ",", "1"}], "]"}], ",", 
             "ny", ",", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"nz", "-", "1"}], ",", "num", ",", "1"}], "]"}]}], 
            "]"}], "]"}], ",", 
          RowBox[{"\[Theta]s", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"nx", "-", "1"}], ",", "num", ",", "1"}], "]"}], ",", 
             "ny", ",", "nz"}], "]"}], "]"}]}], "}"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"\[Theta]sort", "=", 
        RowBox[{"Sort", "[", 
         RowBox[{"{", 
          RowBox[{
          "\[Theta]0", ",", "\[Theta]1", ",", "\[Theta]2", ",", "\[Theta]3"}],
           "}"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"arg0", "=", 
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"Arg", "/@", 
           RowBox[{"Esys", "[", 
            RowBox[{"[", 
             RowBox[{"nx", ",", "ny", ",", "nz", ",", "1"}], "]"}], "]"}]}], 
          ",", 
          RowBox[{"2", "*", "Pi"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"arg1", "=", 
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"Arg", "/@", 
           RowBox[{"Esys", "[", 
            RowBox[{"[", 
             RowBox[{"nx", ",", 
              RowBox[{"ny", "+", "1"}], ",", "nz", ",", "1"}], "]"}], "]"}]}],
           ",", 
          RowBox[{"2", "*", "Pi"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"vec0", "=", 
        RowBox[{"Esys", "[", 
         RowBox[{"[", 
          RowBox[{"nx", ",", "ny", ",", "nz", ",", "2"}], "]"}], "]"}]}], ";",
        "\[IndentingNewLine]", 
       RowBox[{"vec1", "=", 
        RowBox[{"Esys", "[", 
         RowBox[{"[", 
          RowBox[{"nx", ",", 
           RowBox[{"ny", "+", "1"}], ",", "nz", ",", "2"}], "]"}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"pos0", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"#", "===", 
             RowBox[{"{", "}"}]}], ",", 
            RowBox[{"{", "}"}], ",", 
            RowBox[{"First", "[", "#", "]"}]}], "]"}], "&"}], "/@", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Reap", "[", 
             RowBox[{"Do", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"\[Theta]sort", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "<", 
                  RowBox[{"arg0", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "<", 
                  RowBox[{"\[Theta]sort", "[", 
                   RowBox[{"[", 
                    RowBox[{"k", "+", "1"}], "]"}], "]"}]}], ",", 
                 RowBox[{"Sow", "[", "i", "]"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", 
                 RowBox[{"Length", "[", "arg0", "]"}]}], "}"}]}], "]"}], 
             "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "3"}], "}"}]}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"pos1", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"#", "===", 
             RowBox[{"{", "}"}]}], ",", 
            RowBox[{"{", "}"}], ",", 
            RowBox[{"First", "[", "#", "]"}]}], "]"}], "&"}], "/@", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Reap", "[", 
             RowBox[{"Do", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"\[Theta]sort", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "<", 
                  RowBox[{"arg1", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "<", 
                  RowBox[{"\[Theta]sort", "[", 
                   RowBox[{"[", 
                    RowBox[{"k", "+", "1"}], "]"}], "]"}]}], ",", 
                 RowBox[{"Sow", "[", "i", "]"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", 
                 RowBox[{"Length", "[", "arg0", "]"}]}], "}"}]}], "]"}], 
             "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "3"}], "}"}]}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Ablock", 
        RowBox[{"(*", 
         RowBox[{"U", 
          RowBox[{"(", "1", ")"}], " ", "connection", " ", "between", " ", 
          "two", " ", "nearby", " ", "\[Theta]s"}], "*)"}], "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"pos0", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "===", 
              RowBox[{"{", "}"}]}], "\[Or]", 
             RowBox[{
              RowBox[{"pos1", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "===", 
              RowBox[{"{", "}"}]}]}], ",", "0", ",", 
            RowBox[{"Arg", "[", 
             RowBox[{"Det", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"vec0", "[", 
                 RowBox[{"[", 
                  RowBox[{"pos0", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}], 
                "\[Conjugate]"}], ".", 
               RowBox[{
                RowBox[{"vec1", "[", 
                 RowBox[{"[", 
                  RowBox[{"pos1", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}], 
                "\[Transpose]"}]}], "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "3"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Contribution", " ", "to", " ", "flux", " ", "over", " ", 
         "plaquette"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"ka", ",", "kb"}], "}"}], 
        RowBox[{"(*", 
         RowBox[{"\[Theta]0", "-", "\[Theta]1"}], "*)"}], "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"FirstPosition", "[", 
            RowBox[{"\[Theta]sort", ",", "\[Theta]0"}], "]"}], "//", 
           "First"}], ",", 
          RowBox[{"k1", "=", 
           RowBox[{
            RowBox[{"FirstPosition", "[", 
             RowBox[{"\[Theta]sort", ",", "\[Theta]1"}], "]"}], "//", 
            "First"}]}]}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{
         RowBox[{"Fxy", "[", 
          RowBox[{"[", 
           RowBox[{"nx", ",", "ny", ",", "nz"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Ablock", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", 
              RowBox[{"Min", "[", 
               RowBox[{"{", 
                RowBox[{"ka", ",", "kb"}], "}"}], "]"}], ",", 
              RowBox[{
               RowBox[{"Max", "[", 
                RowBox[{"{", 
                 RowBox[{"ka", ",", "kb"}], "}"}], "]"}], "-", "1"}]}], 
             "}"}]}], "]"}], "*", 
          RowBox[{"Sign", "[", 
           RowBox[{"ka", "-", "kb"}], "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"ka", ",", "kb"}], "}"}], 
        RowBox[{"(*", 
         RowBox[{"\[Theta]1", "-", "\[Theta]2"}], "*)"}], "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"FirstPosition", "[", 
            RowBox[{"\[Theta]sort", ",", "\[Theta]1"}], "]"}], "//", 
           "First"}], ",", 
          RowBox[{"k1", "=", 
           RowBox[{
            RowBox[{"FirstPosition", "[", 
             RowBox[{"\[Theta]sort", ",", "\[Theta]2"}], "]"}], "//", 
            "First"}]}]}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{
         RowBox[{"Fyz", "[", 
          RowBox[{"[", 
           RowBox[{"nx", ",", "ny", ",", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"nz", "-", "1"}], ",", "num", ",", "1"}], "]"}]}], 
           "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Ablock", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", 
              RowBox[{"Min", "[", 
               RowBox[{"{", 
                RowBox[{"ka", ",", "kb"}], "}"}], "]"}], ",", 
              RowBox[{
               RowBox[{"Max", "[", 
                RowBox[{"{", 
                 RowBox[{"ka", ",", "kb"}], "}"}], "]"}], "-", "1"}]}], 
             "}"}]}], "]"}], "*", 
          RowBox[{"Sign", "[", 
           RowBox[{"ka", "-", "kb"}], "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"ka", ",", "kb"}], "}"}], 
        RowBox[{"(*", 
         RowBox[{"\[Theta]2", "-", "\[Theta]3"}], "*)"}], "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"FirstPosition", "[", 
            RowBox[{"\[Theta]sort", ",", "\[Theta]2"}], "]"}], "//", 
           "First"}], ",", 
          RowBox[{"k1", "=", 
           RowBox[{
            RowBox[{"FirstPosition", "[", 
             RowBox[{"\[Theta]sort", ",", "\[Theta]3"}], "]"}], "//", 
            "First"}]}]}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{
         RowBox[{"Fxy", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"nx", "-", "1"}], ",", "num", ",", "1"}], "]"}], ",", 
            "ny", ",", "nz"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Ablock", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", 
              RowBox[{"Min", "[", 
               RowBox[{"{", 
                RowBox[{"ka", ",", "kb"}], "}"}], "]"}], ",", 
              RowBox[{
               RowBox[{"Max", "[", 
                RowBox[{"{", 
                 RowBox[{"ka", ",", "kb"}], "}"}], "]"}], "-", "1"}]}], 
             "}"}]}], "]"}], "*", 
          RowBox[{"Sign", "[", 
           RowBox[{"ka", "-", "kb"}], "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"ka", ",", "kb"}], "}"}], 
        RowBox[{"(*", 
         RowBox[{"\[Theta]3", "-", "\[Theta]0"}], "*)"}], "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"FirstPosition", "[", 
            RowBox[{"\[Theta]sort", ",", "\[Theta]3"}], "]"}], "//", 
           "First"}], ",", 
          RowBox[{"k1", "=", 
           RowBox[{
            RowBox[{"FirstPosition", "[", 
             RowBox[{"\[Theta]sort", ",", "\[Theta]0"}], "]"}], "//", 
            "First"}]}]}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{
         RowBox[{"Fyz", "[", 
          RowBox[{"[", 
           RowBox[{"nx", ",", "ny", ",", "nz"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Ablock", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", 
              RowBox[{"Min", "[", 
               RowBox[{"{", 
                RowBox[{"ka", ",", "kb"}], "}"}], "]"}], ",", 
              RowBox[{
               RowBox[{"Max", "[", 
                RowBox[{"{", 
                 RowBox[{"ka", ",", "kb"}], "}"}], "]"}], "-", "1"}]}], 
             "}"}]}], "]"}], "*", 
          RowBox[{"Sign", "[", 
           RowBox[{"ka", "-", "kb"}], "]"}]}]}], "]"}], ";"}], 
      "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"nx", ",", "num"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"ny", ",", "num"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"nz", ",", "num"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"U", 
     RowBox[{"(", "1", ")"}], " ", "Connection", " ", "Az"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
       "Four", " ", "\[Theta]", " ", "adjacent", " ", "to", " ", "the", " ", 
        "edge", " ", 
        RowBox[{"{", 
         RowBox[{"nx", ",", "ny", ",", "nz"}], "}"}]}], "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"nx", ",", "ny", ",", 
         RowBox[{"nz", "+", "1"}]}], "}"}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "\[Theta]0", ",", "\[Theta]1", ",", "\[Theta]2", ",", "\[Theta]3"}], 
         "}"}], "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[Theta]s", "[", 
           RowBox[{"[", 
            RowBox[{"nx", ",", "ny", ",", "nz"}], "]"}], "]"}], ",", 
          RowBox[{"\[Theta]s", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"nx", "-", "1"}], ",", "num", ",", "1"}], "]"}], ",", 
             "ny", ",", "nz"}], "]"}], "]"}], ",", 
          RowBox[{"\[Theta]s", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"nx", "-", "1"}], ",", "num", ",", "1"}], "]"}], ",", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"ny", "-", "1"}], ",", "num", ",", "1"}], "]"}], ",", 
             "nz"}], "]"}], "]"}], ",", 
          RowBox[{"\[Theta]s", "[", 
           RowBox[{"[", 
            RowBox[{"nx", ",", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"ny", "-", "1"}], ",", "num", ",", "1"}], "]"}], ",", 
             "nz"}], "]"}], "]"}]}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"\[Theta]sort", "=", 
        RowBox[{"Sort", "[", 
         RowBox[{"{", 
          RowBox[{
          "\[Theta]0", ",", "\[Theta]1", ",", "\[Theta]2", ",", "\[Theta]3"}],
           "}"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"arg0", "=", 
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"Arg", "/@", 
           RowBox[{"Esys", "[", 
            RowBox[{"[", 
             RowBox[{"nx", ",", "ny", ",", "nz", ",", "1"}], "]"}], "]"}]}], 
          ",", 
          RowBox[{"2", "*", "Pi"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"arg1", "=", 
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"Arg", "/@", 
           RowBox[{"Esys", "[", 
            RowBox[{"[", 
             RowBox[{"nx", ",", "ny", ",", 
              RowBox[{"nz", "+", "1"}], ",", "1"}], "]"}], "]"}]}], ",", 
          RowBox[{"2", "*", "Pi"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"vec0", "=", 
        RowBox[{"Esys", "[", 
         RowBox[{"[", 
          RowBox[{"nx", ",", "ny", ",", "nz", ",", "2"}], "]"}], "]"}]}], ";",
        "\[IndentingNewLine]", 
       RowBox[{"vec1", "=", 
        RowBox[{"Esys", "[", 
         RowBox[{"[", 
          RowBox[{"nx", ",", "ny", ",", 
           RowBox[{"nz", "+", "1"}], ",", "2"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"pos0", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"#", "===", 
             RowBox[{"{", "}"}]}], ",", 
            RowBox[{"{", "}"}], ",", 
            RowBox[{"First", "[", "#", "]"}]}], "]"}], "&"}], "/@", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Reap", "[", 
             RowBox[{"Do", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"\[Theta]sort", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "<", 
                  RowBox[{"arg0", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "<", 
                  RowBox[{"\[Theta]sort", "[", 
                   RowBox[{"[", 
                    RowBox[{"k", "+", "1"}], "]"}], "]"}]}], ",", 
                 RowBox[{"Sow", "[", "i", "]"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", 
                 RowBox[{"Length", "[", "arg0", "]"}]}], "}"}]}], "]"}], 
             "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "3"}], "}"}]}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"pos1", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"#", "===", 
             RowBox[{"{", "}"}]}], ",", 
            RowBox[{"{", "}"}], ",", 
            RowBox[{"First", "[", "#", "]"}]}], "]"}], "&"}], "/@", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Reap", "[", 
             RowBox[{"Do", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"\[Theta]sort", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "<", 
                  RowBox[{"arg1", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "<", 
                  RowBox[{"\[Theta]sort", "[", 
                   RowBox[{"[", 
                    RowBox[{"k", "+", "1"}], "]"}], "]"}]}], ",", 
                 RowBox[{"Sow", "[", "i", "]"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", 
                 RowBox[{"Length", "[", "arg0", "]"}]}], "}"}]}], "]"}], 
             "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "3"}], "}"}]}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Ablock", 
        RowBox[{"(*", 
         RowBox[{"U", 
          RowBox[{"(", "1", ")"}], " ", "connection", " ", "between", " ", 
          "two", " ", "nearby", " ", "\[Theta]s"}], "*)"}], "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"pos0", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "===", 
              RowBox[{"{", "}"}]}], "\[Or]", 
             RowBox[{
              RowBox[{"pos1", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "===", 
              RowBox[{"{", "}"}]}]}], ",", "0", ",", 
            RowBox[{"Arg", "[", 
             RowBox[{"Det", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"vec0", "[", 
                 RowBox[{"[", 
                  RowBox[{"pos0", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}], 
                "\[Conjugate]"}], ".", 
               RowBox[{
                RowBox[{"vec1", "[", 
                 RowBox[{"[", 
                  RowBox[{"pos1", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}], 
                "\[Transpose]"}]}], "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "3"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Contribution", " ", "to", " ", "flux", " ", "over", " ", 
         "plaquette"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"ka", ",", "kb"}], "}"}], 
        RowBox[{"(*", 
         RowBox[{"\[Theta]0", "-", "\[Theta]1"}], "*)"}], "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"FirstPosition", "[", 
            RowBox[{"\[Theta]sort", ",", "\[Theta]0"}], "]"}], "//", 
           "First"}], ",", 
          RowBox[{"k1", "=", 
           RowBox[{
            RowBox[{"FirstPosition", "[", 
             RowBox[{"\[Theta]sort", ",", "\[Theta]1"}], "]"}], "//", 
            "First"}]}]}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{
         RowBox[{"Fyz", "[", 
          RowBox[{"[", 
           RowBox[{"nx", ",", "ny", ",", "nz"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Ablock", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", 
              RowBox[{"Min", "[", 
               RowBox[{"{", 
                RowBox[{"ka", ",", "kb"}], "}"}], "]"}], ",", 
              RowBox[{
               RowBox[{"Max", "[", 
                RowBox[{"{", 
                 RowBox[{"ka", ",", "kb"}], "}"}], "]"}], "-", "1"}]}], 
             "}"}]}], "]"}], "*", 
          RowBox[{"Sign", "[", 
           RowBox[{"ka", "-", "kb"}], "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"ka", ",", "kb"}], "}"}], 
        RowBox[{"(*", 
         RowBox[{"\[Theta]1", "-", "\[Theta]2"}], "*)"}], "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"FirstPosition", "[", 
            RowBox[{"\[Theta]sort", ",", "\[Theta]1"}], "]"}], "//", 
           "First"}], ",", 
          RowBox[{"k1", "=", 
           RowBox[{
            RowBox[{"FirstPosition", "[", 
             RowBox[{"\[Theta]sort", ",", "\[Theta]2"}], "]"}], "//", 
            "First"}]}]}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{
         RowBox[{"Fzx", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"nx", "-", "1"}], ",", "num", ",", "1"}], "]"}], ",", 
            "ny", ",", "nz"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Ablock", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", 
              RowBox[{"Min", "[", 
               RowBox[{"{", 
                RowBox[{"ka", ",", "kb"}], "}"}], "]"}], ",", 
              RowBox[{
               RowBox[{"Max", "[", 
                RowBox[{"{", 
                 RowBox[{"ka", ",", "kb"}], "}"}], "]"}], "-", "1"}]}], 
             "}"}]}], "]"}], "*", 
          RowBox[{"Sign", "[", 
           RowBox[{"ka", "-", "kb"}], "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"ka", ",", "kb"}], "}"}], 
        RowBox[{"(*", 
         RowBox[{"\[Theta]2", "-", "\[Theta]3"}], "*)"}], "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"FirstPosition", "[", 
            RowBox[{"\[Theta]sort", ",", "\[Theta]2"}], "]"}], "//", 
           "First"}], ",", 
          RowBox[{"k1", "=", 
           RowBox[{
            RowBox[{"FirstPosition", "[", 
             RowBox[{"\[Theta]sort", ",", "\[Theta]3"}], "]"}], "//", 
            "First"}]}]}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{
         RowBox[{"Fyz", "[", 
          RowBox[{"[", 
           RowBox[{"nx", ",", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"ny", "-", "1"}], ",", "num", ",", "1"}], "]"}], ",", 
            "nz"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Ablock", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", 
              RowBox[{"Min", "[", 
               RowBox[{"{", 
                RowBox[{"ka", ",", "kb"}], "}"}], "]"}], ",", 
              RowBox[{
               RowBox[{"Max", "[", 
                RowBox[{"{", 
                 RowBox[{"ka", ",", "kb"}], "}"}], "]"}], "-", "1"}]}], 
             "}"}]}], "]"}], "*", 
          RowBox[{"Sign", "[", 
           RowBox[{"ka", "-", "kb"}], "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"ka", ",", "kb"}], "}"}], 
        RowBox[{"(*", 
         RowBox[{"\[Theta]3", "-", "\[Theta]0"}], "*)"}], "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"FirstPosition", "[", 
            RowBox[{"\[Theta]sort", ",", "\[Theta]3"}], "]"}], "//", 
           "First"}], ",", 
          RowBox[{"k1", "=", 
           RowBox[{
            RowBox[{"FirstPosition", "[", 
             RowBox[{"\[Theta]sort", ",", "\[Theta]0"}], "]"}], "//", 
            "First"}]}]}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{
         RowBox[{"Fzx", "[", 
          RowBox[{"[", 
           RowBox[{"nx", ",", "ny", ",", "nz"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Ablock", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", 
              RowBox[{"Min", "[", 
               RowBox[{"{", 
                RowBox[{"ka", ",", "kb"}], "}"}], "]"}], ",", 
              RowBox[{
               RowBox[{"Max", "[", 
                RowBox[{"{", 
                 RowBox[{"ka", ",", "kb"}], "}"}], "]"}], "-", "1"}]}], 
             "}"}]}], "]"}], "*", 
          RowBox[{"Sign", "[", 
           RowBox[{"ka", "-", "kb"}], "]"}]}]}], "]"}], ";"}], 
      "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"nx", ",", "num"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"ny", ",", "num"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"nz", ",", "num"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f1", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"Map", "[", 
           RowBox[{"Total", ",", "Fxy", ",", 
            RowBox[{"{", "3", "}"}]}], "]"}], ",", 
          RowBox[{"2", " ", "Pi"}], ",", 
          RowBox[{"-", "Pi"}]}], "]"}], "//", "Total"}], "//", "Total"}], "//",
       "Total"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f2", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"Map", "[", 
           RowBox[{"Total", ",", "Fyz", ",", 
            RowBox[{"{", "3", "}"}]}], "]"}], ",", 
          RowBox[{"2", " ", "Pi"}], ",", 
          RowBox[{"-", "Pi"}]}], "]"}], "//", "Total"}], "//", "Total"}], "//",
       "Total"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f3", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"Map", "[", 
           RowBox[{"Total", ",", "Fzx", ",", 
            RowBox[{"{", "3", "}"}]}], "]"}], ",", 
          RowBox[{"2", " ", "Pi"}], ",", 
          RowBox[{"-", "Pi"}]}], "]"}], "//", "Total"}], "//", "Total"}], "//",
       "Total"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<maxmam value of flux= \>\"", ",", 
     RowBox[{"Max", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Max", "[", 
         RowBox[{"Abs", "[", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"Map", "[", 
             RowBox[{"Total", ",", "Fxy", ",", 
              RowBox[{"{", "3", "}"}]}], "]"}], ",", 
            RowBox[{"2", " ", "Pi"}], ",", 
            RowBox[{"-", "Pi"}]}], "]"}], "]"}], "]"}], ",", 
        RowBox[{"Max", "[", 
         RowBox[{"Abs", "[", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"Map", "[", 
             RowBox[{"Total", ",", "Fyz", ",", 
              RowBox[{"{", "3", "}"}]}], "]"}], ",", 
            RowBox[{"2", " ", "Pi"}], ",", 
            RowBox[{"-", "Pi"}]}], "]"}], "]"}], "]"}], ",", 
        RowBox[{"Max", "[", 
         RowBox[{"Abs", "[", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"Map", "[", 
             RowBox[{"Total", ",", "Fzx", ",", 
              RowBox[{"{", "3", "}"}]}], "]"}], ",", 
            RowBox[{"2", " ", "Pi"}], ",", 
            RowBox[{"-", "Pi"}]}], "]"}], "]"}], "]"}]}], "}"}], "]"}]}], 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<parameter of Dirac model. {t,m}=\>\"", ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "m"}], "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<W3=\>\"", ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"f1", "+", "f2", "+", "f3"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", " ", "Pi"}], ")"}]}]}], "]"}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.9340805163995557`*^9, 3.9340805276623755`*^9}, {
   3.9340806801203*^9, 3.934080701457409*^9}, {3.934081958371584*^9, 
   3.9340821226609516`*^9}, {3.934086436518168*^9, 3.9340864825952034`*^9}, {
   3.9340868086759243`*^9, 3.9340868336060395`*^9}, {3.93409066729753*^9, 
   3.9340906718638988`*^9}, {3.9340917938226404`*^9, 3.934091808561432*^9}, {
   3.9340918701614976`*^9, 3.9340918720591574`*^9}, {3.9340919255764837`*^9, 
   3.934091938425929*^9}, {3.9340920201965485`*^9, 3.934092025543502*^9}, {
   3.934092079833194*^9, 3.93409208712072*^9}, {3.9340927180156097`*^9, 
   3.934092728017014*^9}, {3.934092782195719*^9, 3.9340928964848843`*^9}, {
   3.9340930295486317`*^9, 3.9340930350040092`*^9}, {3.9340931234130306`*^9, 
   3.9340931299278784`*^9}, {3.9340944186484857`*^9, 
   3.9340945321236763`*^9}, {3.9340946264373627`*^9, 
   3.9340946299645243`*^9}, {3.934095556855328*^9, 3.934095696678941*^9}, {
   3.934098042707839*^9, 3.934098081689781*^9}, {3.934098541442009*^9, 
   3.9340985516001744`*^9}, {3.9340986278115845`*^9, 
   3.9340986732776318`*^9}, {3.9340987254218445`*^9, 
   3.9340987314871864`*^9}, {3.934098979926512*^9, 3.934099066675496*^9}, {
   3.9340991284349384`*^9, 3.934099340295497*^9}, {3.9340993782879715`*^9, 
   3.934099528042959*^9}, {3.934099565160386*^9, 3.934099573374529*^9}, {
   3.934099615322592*^9, 3.934099620218872*^9}, {3.9340996692715716`*^9, 
   3.934099674057292*^9}, {3.9340997299794035`*^9, 3.9340998456745586`*^9}, {
   3.9340998781279173`*^9, 3.9340999330407596`*^9}, {3.934100020112822*^9, 
   3.9341000531638393`*^9}, {3.934100180365469*^9, 3.9341004048458242`*^9}, {
   3.9341004349188356`*^9, 3.9341004692389064`*^9}, {3.934100503525732*^9, 
   3.934100615807028*^9}, {3.9341007356982794`*^9, 3.934100856521681*^9}, {
   3.9341008876549926`*^9, 3.9341011485708017`*^9}, {3.934101263453637*^9, 
   3.9341013188540335`*^9}, 3.9341013494200487`*^9, {3.9341013936475487`*^9, 
   3.93410140796817*^9}, {3.9341014437500668`*^9, 3.9341015011933126`*^9}, {
   3.9341015932423396`*^9, 3.934101643860451*^9}, {3.9341017033363223`*^9, 
   3.934101762405259*^9}, {3.934101803807073*^9, 3.934101844045991*^9}, {
   3.9341018750971518`*^9, 3.934101881206335*^9}, {3.93410222178389*^9, 
   3.9341022231905813`*^9}, {3.934102808191146*^9, 3.9341028389811974`*^9}, {
   3.9341029133874984`*^9, 3.9341029321311255`*^9}, {3.934106262903898*^9, 
   3.93410634942022*^9}, {3.934106425440776*^9, 3.934106507712842*^9}, {
   3.9341066749143424`*^9, 3.9341067077744145`*^9}, {3.93410886962654*^9, 
   3.934108949713955*^9}, {3.9341110191884813`*^9, 3.9341110280683517`*^9}, {
   3.9341116108238688`*^9, 3.9341116108929844`*^9}, {3.9341116676412435`*^9, 
   3.934111668027087*^9}, {3.93433829482883*^9, 3.93433832164709*^9}, {
   3.9343387291653166`*^9, 3.934338740653921*^9}, {3.93433890853161*^9, 
   3.9343390230756936`*^9}, {3.9343392987870197`*^9, 3.934339408021834*^9}, {
   3.9343395100450497`*^9, 3.934339515683365*^9}, {3.9343397050513105`*^9, 
   3.934339782606097*^9}},
 CellLabel->
  "In[566]:=",ExpressionUUID->"a9be11ea-bb23-46ba-92a2-f2cc0ed9560d"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux= \"\>", "\[InvisibleSpace]", 
   "0.09225180485325285`"}],
  SequenceForm["maxmam value of flux= ", 0.09225180485325285],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.934339031047456*^9, {3.9343393925882573`*^9, 3.9343394411669917`*^9}, 
   3.9343394850095067`*^9, 3.9343395230416403`*^9, 3.9343397906142864`*^9, 
   3.982314474599071*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[566]:=",ExpressionUUID->"79003d64-5f1c-4455-\
affe-670c889e1e68"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"parameter of Dirac model. {t,m}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1.5`"}], ",", "2.`"}], "}"}]}],
  SequenceForm["parameter of Dirac model. {t,m}=", {-1.5, 2.}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.934339031047456*^9, {3.9343393925882573`*^9, 3.9343394411669917`*^9}, 
   3.9343394850095067`*^9, 3.9343395230416403`*^9, 3.9343397906142864`*^9, 
   3.9823144746023245`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[566]:=",ExpressionUUID->"dd42b2e2-b44d-414e-\
b597-52404829d45d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3=\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "2.`"}]}],
  SequenceForm["W3=", -2.],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.934339031047456*^9, {3.9343393925882573`*^9, 3.9343394411669917`*^9}, 
   3.9343394850095067`*^9, 3.9343395230416403`*^9, 3.9343397906142864`*^9, 
   3.982314474604334*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[566]:=",ExpressionUUID->"5fef2f47-a78c-4480-\
81c2-0a4dd9fbd8eb"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Random model (back up)", "Section",
 CellChangeTimes->{{3.9459815092722645`*^9, 3.945981511204378*^9}, {
  3.9823109040340548`*^9, 3.982310910957617*^9}, {3.9823111395959387`*^9, 
  3.982311178768324*^9}, {3.9824626692205462`*^9, 
  3.9824626726195507`*^9}},ExpressionUUID->"e91d0e52-0b0b-48bb-b41f-\
49ab70e4ce73"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"kx", ",", "ky", ",", "kz", ",", "n", ",", "\[Xi]", ",", "nmax"}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"kx", ",", "ky", ",", "kz"}], "}"}], "\[Element]", "Reals"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"r", "[", "n_", "]"}], ":=", 
   RowBox[{
    RowBox[{"RandomReal", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "n"}], "}"}]}], "]"}], "+", 
    RowBox[{"I", "*", 
     RowBox[{"RandomReal", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "n"}], "}"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Sigma]", "[", "i_", "]"}], ":=", 
   RowBox[{
    RowBox[{"PauliMatrix", "[", "i", "]"}], "//", "N"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"funi", "[", "g_", "]"}], 
   RowBox[{"(*", 
    RowBox[{"unitarization", " ", "by", " ", "SVD"}], "*)"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"U", ",", "\[CapitalSigma]", ",", "V"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"U", ",", "\[CapitalSigma]", ",", "V"}], "}"}], "=", 
       RowBox[{"SingularValueDecomposition", "[", "g", "]"}]}], ";", 
      RowBox[{"Return", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"U", ".", 
          RowBox[{"V", "\[ConjugateTranspose]"}]}], ",", 
         RowBox[{"Max", "[", 
          RowBox[{"Diagonal", "[", "\[CapitalSigma]", "]"}], "]"}], 
         RowBox[{"(*", 
          RowBox[{"maximum", " ", "singular", " ", "value"}], "*)"}], ",", 
         RowBox[{"Min", "[", 
          RowBox[{"Diagonal", "[", "\[CapitalSigma]", "]"}], "]"}]}], 
        RowBox[{"(*", 
         RowBox[{"minumum", " ", "singular", " ", "value"}], "*)"}], "}"}], 
       "]"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Xi]", "=", "0.7"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nmax", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "[", 
        RowBox[{"2", "*", "n"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"kx", "*", "x"}], "+", 
           RowBox[{"ky", "*", "y"}], "+", 
           RowBox[{"kz", "*", "z"}]}], "]"}], "-", 
         RowBox[{"I", "*", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"kx", "*", "x"}], "+", 
            RowBox[{"ky", "*", "y"}], "+", 
            RowBox[{"kz", "*", "z"}]}], "]"}]}]}], ")"}], "*", 
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"x", "^", "2"}], "+", 
             RowBox[{"y", "^", "2"}], "+", 
             RowBox[{"z", "^", "2"}]}], "]"}]}], "/", "\[Xi]"}], ")"}]}]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"-", "nmax"}], ",", "nmax"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", 
        RowBox[{"-", "nmax"}], ",", "nmax"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z", ",", 
        RowBox[{"-", "nmax"}], ",", "nmax"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Symmetrize", " ", "so", " ", "that", " ", "g", " ", "belongs", " ", "to", 
    " ", "symplectic", " ", "group", " ", "Sp", 
    RowBox[{"(", "n", ")"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"g", "+", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{
          RowBox[{"IdentityMatrix", "[", "n", "]"}], ",", 
          RowBox[{"\[Sigma]", "[", "2", "]"}]}], "]"}], ".", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"g", "\[Conjugate]"}], "//", "Simplify"}], ")"}], ".", 
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{
          RowBox[{"IdentityMatrix", "[", "n", "]"}], ",", 
          RowBox[{"\[Sigma]", "[", "2", "]"}]}], "]"}]}]}], ")"}], "/", "2"}],
     "//", "Simplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9459820281914854`*^9, 3.9459822098081045`*^9}, {
   3.94598227374063*^9, 3.9459823234066668`*^9}, {3.945982393102011*^9, 
   3.9459823976432085`*^9}, {3.945982956403966*^9, 3.945982966888881*^9}, {
   3.9459830044916058`*^9, 3.9459830082466717`*^9}, {3.945983062981105*^9, 
   3.9459830657730846`*^9}, {3.94598316298909*^9, 3.945983252240549*^9}, {
   3.9459836943953667`*^9, 3.945983695170925*^9}, {3.945983991326764*^9, 
   3.9459840082101927`*^9}, {3.945984297046585*^9, 3.9459843259080286`*^9}, {
   3.945985188436326*^9, 3.9459851885450716`*^9}, {3.945994803307182*^9, 
   3.9459948126439853`*^9}, {3.946002795431023*^9, 3.9460028473994923`*^9}, 
   3.9460029214880095`*^9, {3.946002970515188*^9, 3.9460029711993113`*^9}, {
   3.946003100175008*^9, 3.946003121238402*^9}, 3.9460031513150454`*^9, {
   3.9460032165400157`*^9, 3.9460032175717616`*^9}, {3.946003292699295*^9, 
   3.946003298199478*^9}, {3.946003631329407*^9, 3.946003661378674*^9}, {
   3.9460037734809556`*^9, 3.9460038197076535`*^9}, {3.946004403264464*^9, 
   3.9460044049507494`*^9}, {3.9823062727600574`*^9, 3.98230627389686*^9}, {
   3.9823064508741612`*^9, 3.9823064528400154`*^9}, {3.982306793358579*^9, 
   3.982306808323641*^9}, {3.982307744901414*^9, 3.982307759151371*^9}, 
   3.9823109344468007`*^9, {3.9823109646467404`*^9, 3.982310964731147*^9}, {
   3.9823111008759804`*^9, 3.982311135377384*^9}, {3.9823117678627377`*^9, 
   3.9823117822129784`*^9}, {3.9823118672243137`*^9, 3.9823118712909*^9}, {
   3.9823119042498684`*^9, 3.982311966019368*^9}, {3.9823119973178043`*^9, 
   3.9823119978785563`*^9}, {3.9823122884610033`*^9, 3.982312294384946*^9}, {
   3.982312340891178*^9, 3.9823123723301735`*^9}, {3.9823124028473644`*^9, 
   3.982312437178073*^9}, {3.982313670646241*^9, 3.98231367079576*^9}, {
   3.9823140824716196`*^9, 3.982314084775578*^9}, {3.982316528337589*^9, 
   3.9823165286707726`*^9}, 3.9823167605099206`*^9, {3.982316843970311*^9, 
   3.9823168575743513`*^9}, {3.982317027114873*^9, 3.9823170371264286`*^9}, {
   3.982317122432614*^9, 3.9823171235545673`*^9}, {3.982317372651812*^9, 
   3.9823173734088545`*^9}, {3.9823180625785837`*^9, 
   3.9823180702962275`*^9}, {3.9823182500040092`*^9, 
   3.9823182515064096`*^9}, {3.982318297982698*^9, 3.982318298927452*^9}, {
   3.9823184793270082`*^9, 3.982318488653669*^9}, {3.9823187612013817`*^9, 
   3.982318767199628*^9}, {3.9823189647232184`*^9, 3.9823189655291967`*^9}, {
   3.982319020034396*^9, 3.9823190201318116`*^9}, {3.982361357063521*^9, 
   3.982361358603609*^9}, {3.98245768322198*^9, 3.9824576851149297`*^9}, {
   3.982457839956314*^9, 3.9824578521756887`*^9}},
 CellLabel->
  "In[130]:=",ExpressionUUID->"efa5a5cd-0b28-498f-a615-77b4fe2fabbb"],

Cell[CellGroupData[{

Cell["Compute eigenvalues and eigenvectors at vertices", "Subsubsection",
 CellChangeTimes->{{3.9339958524812355`*^9, 3.933995875592692*^9}, {
  3.933997221561827*^9, 3.9339972236046877`*^9}, {3.934337441844442*^9, 
  3.934337461862675*^9}, {3.9343376240029535`*^9, 3.934337628965783*^9}, {
  3.934338499950674*^9, 
  3.9343385041909466`*^9}},ExpressionUUID->"89f2b4c1-b707-4d92-a117-\
d6e6177d4786"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"num", 
   RowBox[{"(*", 
    RowBox[{"lattice", " ", "length"}], "*)"}], "=", "15"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]", "=", 
   RowBox[{"2", "*", 
    RowBox[{"Pi", "/", "num"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tmp", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"ug", ",", "min", ",", "max"}], "}"}], "=", 
       RowBox[{"funi", "[", 
        RowBox[{"g", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"kx", "\[Rule]", "tkx"}], ",", 
           RowBox[{"ky", "\[Rule]", "tky"}], ",", 
           RowBox[{"kz", "\[Rule]", "tkz"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Eigensystem", "[", "ug", "]"}], ",", "min", ",", "max"}], 
       "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"tkx", ",", "0", ",", 
       RowBox[{
        RowBox[{"2", "*", "Pi"}], "-", "\[Delta]"}], ",", "\[Delta]"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"tky", ",", "0", ",", 
       RowBox[{
        RowBox[{"2", "*", "Pi"}], "-", "\[Delta]"}], ",", "\[Delta]"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"tkz", ",", "0", ",", 
       RowBox[{
        RowBox[{"2", "*", "Pi"}], "-", "\[Delta]"}], ",", "\[Delta]"}], 
      "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Esys", "=", 
   RowBox[{"tmp", "[", 
    RowBox[{"[", 
     RowBox[{"All", ",", "All", ",", "All", ",", "1"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"maxSV", "=", 
   RowBox[{"Max", "[", 
    RowBox[{"tmp", "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", "All", ",", "All", ",", "2"}], "]"}], "]"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"minSV", "=", 
    RowBox[{"Min", "[", 
     RowBox[{"tmp", "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "All", ",", "All", ",", "3"}], "]"}], "]"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Sort", " ", "by", " ", "increasing", " ", "order", " ", "of", " ", 
    "angle", " ", "of", " ", "eigenvalues"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Esys", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"SortBy", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Esys", "[", 
           RowBox[{"[", 
            RowBox[{"nx", ",", "ny", ",", "nz"}], "]"}], "]"}], 
          "\[Transpose]"}], ",", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"Arg", "[", 
             RowBox[{"First", "[", "#", "]"}], "]"}], ",", 
            RowBox[{"2", "*", "Pi"}]}], "]"}], "&"}]}], "]"}], 
       "\[Transpose]"}], ",", 
      RowBox[{"{", 
       RowBox[{"nx", ",", "num"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"ny", ",", "num"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"nz", ",", "num"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Instead", " ", "of", " ", "PBC"}], ",", " ", 
    RowBox[{
    "add", " ", "a", " ", "copy", " ", "at", " ", "site", " ", "1", " ", 
     "after", " ", "the", " ", "x"}], ",", "y", ",", 
    RowBox[{"z", "=", "num"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Esys", "=", 
   RowBox[{"AppendTo", "[", 
    RowBox[{"Esys", ",", 
     RowBox[{"Esys", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Esys", "[", 
      RowBox[{"[", "nx", "]"}], "]"}], "=", 
     RowBox[{"AppendTo", "[", 
      RowBox[{
       RowBox[{"Esys", "[", 
        RowBox[{"[", "nx", "]"}], "]"}], ",", 
       RowBox[{"Esys", "[", 
        RowBox[{"[", 
         RowBox[{"nx", ",", "1"}], "]"}], "]"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"nx", ",", 
      RowBox[{"Length", "[", "Esys", "]"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Esys", "[", 
      RowBox[{"[", 
       RowBox[{"nx", ",", "ny"}], "]"}], "]"}], "=", 
     RowBox[{"AppendTo", "[", 
      RowBox[{
       RowBox[{"Esys", "[", 
        RowBox[{"[", 
         RowBox[{"nx", ",", "ny"}], "]"}], "]"}], ",", 
       RowBox[{"Esys", "[", 
        RowBox[{"[", 
         RowBox[{"nx", ",", "ny", ",", "1"}], "]"}], "]"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"nx", ",", 
      RowBox[{"Length", "[", "Esys", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"ny", ",", 
      RowBox[{"Length", "[", "Esys", "]"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Earg", "=", 
   RowBox[{"Mod", "[", 
    RowBox[{
     RowBox[{"Arg", "/@", 
      RowBox[{"Esys", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "All", ",", "All", ",", "1"}], "]"}], "]"}]}], 
     ",", 
     RowBox[{"2", "*", "Pi"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Evec", "=", 
   RowBox[{"Esys", "[", 
    RowBox[{"[", 
     RowBox[{"All", ",", "All", ",", "All", ",", "2"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Maximum singular value of g(k) = \>\"", ",", "maxSV"}], "]"}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Minimum singular value of g(k) = \>\"", ",", "minSV"}], "]"}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.915570065005373*^9, 3.9155701009509873`*^9}, {
   3.9155701373148365`*^9, 3.915570340648265*^9}, {3.9155703751685314`*^9, 
   3.9155704002406006`*^9}, {3.915570440335651*^9, 3.9155705082478075`*^9}, {
   3.9155705737760468`*^9, 3.915570628696927*^9}, {3.9155706611235824`*^9, 
   3.9155706675460696`*^9}, {3.915570711581428*^9, 3.915570714808622*^9}, {
   3.9155837385313125`*^9, 3.9155837388493085`*^9}, {3.9155837884554405`*^9, 
   3.915583846682462*^9}, {3.9155839432860537`*^9, 3.9155840584509397`*^9}, {
   3.915584116868362*^9, 3.915584122063757*^9}, {3.9155841732887344`*^9, 
   3.915584254176056*^9}, {3.915584288534343*^9, 3.9155842889259143`*^9}, {
   3.9155843620654893`*^9, 3.9155845238580904`*^9}, {3.9155845869602633`*^9, 
   3.915584605237309*^9}, {3.9155848209673367`*^9, 3.915584821088975*^9}, {
   3.9155851700328026`*^9, 3.915585171739239*^9}, {3.9155852626977596`*^9, 
   3.915585287913797*^9}, {3.9155854602122335`*^9, 3.915585513453146*^9}, {
   3.9155858568800464`*^9, 3.915585862806876*^9}, {3.915585923677126*^9, 
   3.9155860803618994`*^9}, {3.9155861263788157`*^9, 
   3.9155861601381817`*^9}, {3.915586303938108*^9, 3.9155863428485756`*^9}, {
   3.9155863799555883`*^9, 3.915586407782113*^9}, {3.9155869601510296`*^9, 
   3.915587014813882*^9}, {3.915587055745319*^9, 3.9155871589870853`*^9}, {
   3.915587229334399*^9, 3.915587259366087*^9}, {3.9155873020204935`*^9, 
   3.9155873524997163`*^9}, {3.9155874652256927`*^9, 3.915587504497977*^9}, 
   3.9155875617704353`*^9, {3.915587654543297*^9, 3.9155876727034426`*^9}, {
   3.9155877702374325`*^9, 3.915587781476185*^9}, {3.915588119790322*^9, 
   3.915588124987652*^9}, {3.9155883730394926`*^9, 3.9155883974727674`*^9}, {
   3.9155884381291523`*^9, 3.915588496189787*^9}, {3.9155886466744013`*^9, 
   3.915588695745613*^9}, {3.9155888970211935`*^9, 3.9155889297864084`*^9}, {
   3.9155890090664377`*^9, 3.9155891405448275`*^9}, {3.9155895513170853`*^9, 
   3.9155895518698244`*^9}, {3.915589648064966*^9, 3.915589648454835*^9}, {
   3.9155904778253355`*^9, 3.915590478388837*^9}, {3.915590513910206*^9, 
   3.9155905143074923`*^9}, {3.915593069705393*^9, 3.915593071310698*^9}, {
   3.915593539066576*^9, 3.9155935392468615`*^9}, {3.9155940835482388`*^9, 
   3.9155942130322227`*^9}, 3.9155942879934597`*^9, 3.915594331960803*^9, 
   3.9155946037832484`*^9, {3.9155948073055496`*^9, 3.9155948166374464`*^9}, {
   3.915594896220558*^9, 3.9155949025084944`*^9}, 3.9155979036636286`*^9, {
   3.9156221355915837`*^9, 3.915622146626696*^9}, {3.915622285379241*^9, 
   3.9156222959634457`*^9}, {3.9156224373901024`*^9, 
   3.9156224375115137`*^9}, {3.9156240649973497`*^9, 
   3.9156240738893924`*^9}, {3.9156253079342546`*^9, 
   3.9156253314685817`*^9}, {3.915625451222391*^9, 3.9156254907551994`*^9}, 
   3.915625982171807*^9, {3.9156261210608044`*^9, 3.915626121170848*^9}, {
   3.9156262259187994`*^9, 3.9156262269380503`*^9}, {3.9156263229476824`*^9, 
   3.9156263972439795`*^9}, {3.915626727884653*^9, 3.915626768225399*^9}, {
   3.915626801860997*^9, 3.915626805066087*^9}, {3.9156268684496284`*^9, 
   3.915626868558235*^9}, {3.915626934496627*^9, 3.9156269464860907`*^9}, {
   3.9156276124581785`*^9, 3.91562762132211*^9}, 3.9156276709029226`*^9, {
   3.9156277222520185`*^9, 3.915627726353467*^9}, {3.9156277602687607`*^9, 
   3.9156277857072697`*^9}, {3.915627873404573*^9, 3.915627926904264*^9}, {
   3.915885218624159*^9, 3.915885227576124*^9}, {3.91588530850655*^9, 
   3.915885314437415*^9}, {3.9188914777192535`*^9, 3.9188914806061077`*^9}, {
   3.918891524097357*^9, 3.918891591565753*^9}, {3.918891772327387*^9, 
   3.9188917809531136`*^9}, {3.9284784804314795`*^9, 
   3.9284784853563576`*^9}, {3.9284793225930147`*^9, 
   3.9284793226708064`*^9}, {3.9338999767017746`*^9, 
   3.9338999774084406`*^9}, {3.9339000470142345`*^9, 
   3.9339000676242948`*^9}, {3.9339003199421377`*^9, 
   3.9339003439180326`*^9}, {3.9339003882307196`*^9, 
   3.9339004019724436`*^9}, {3.9339004490148945`*^9, 
   3.9339004660182767`*^9}, {3.9339024689111423`*^9, 3.933902469877639*^9}, {
   3.933902785976437*^9, 3.9339027860512342`*^9}, {3.9339036501173553`*^9, 
   3.93390365025898*^9}, {3.9339040993902473`*^9, 3.9339040995507827`*^9}, {
   3.933904673489191*^9, 3.9339046851485963`*^9}, {3.9339048017276564`*^9, 
   3.933904804868806*^9}, {3.9339957599760814`*^9, 3.9339957638802795`*^9}, {
   3.933997204136816*^9, 3.933997205092308*^9}, {3.934090929569128*^9, 
   3.934090929874569*^9}, {3.9340914968188424`*^9, 3.9340914971692085`*^9}, {
   3.9341084013308206`*^9, 3.934108433862718*^9}, {3.9341085230784473`*^9, 
   3.9341085451061935`*^9}, {3.934337466778782*^9, 3.9343376057846923`*^9}, {
   3.9343377806629095`*^9, 3.934337781094737*^9}, {3.98231201685929*^9, 
   3.9823121936551876`*^9}, {3.9823124509751773`*^9, 3.982312544704482*^9}, {
   3.9823127252628603`*^9, 3.9823127656590805`*^9}, {3.982314547361938*^9, 
   3.98231454941156*^9}, {3.982315805627117*^9, 3.9823158056942344`*^9}, {
   3.982315880083797*^9, 3.982315880208582*^9}, {3.9823164992226095`*^9, 
   3.982316499351326*^9}, {3.9823185349102397`*^9, 3.9823185350958138`*^9}, {
   3.982318960071034*^9, 3.98231896015751*^9}, {3.982319185504393*^9, 
   3.98231918555698*^9}, {3.9823614316223574`*^9, 3.9823614317020493`*^9}, {
   3.9823617415706244`*^9, 3.982361741666566*^9}, {3.9824576290507207`*^9, 
   3.9824576295640774`*^9}},
 CellLabel->
  "In[140]:=",ExpressionUUID->"70fceac6-ffb7-4730-b84b-f7b9aef8dbde"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "2.6688007760235912`"}],
  SequenceForm["Maximum singular value of g(k) = ", 2.6688007760235912`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.98231284511327*^9, 3.9823137846700516`*^9, 3.9823140909603214`*^9, {
   3.9823145353801236`*^9, 3.982314552161539*^9}, 3.982315818510091*^9, 
   3.9823159047535543`*^9, 3.982316534687791*^9, 3.982316767831813*^9, 
   3.982316938658925*^9, 3.9823170554572134`*^9, 3.982317236683239*^9, 
   3.9823174802955046`*^9, 3.9823180868546944`*^9, 3.9823182667656226`*^9, 
   3.9823183189417353`*^9, 3.9823185031903143`*^9, 3.9823186308619585`*^9, 
   3.9823188872817826`*^9, 3.98231898129636*^9, 3.982319139819599*^9, 
   3.982319501398452*^9, 3.9823614278541307`*^9, 3.982361510924656*^9, 
   3.9823617450041523`*^9, 3.982362038674899*^9, 3.9823620847892466`*^9, 
   3.982457567209549*^9, 3.982457661031089*^9, 3.982457751153742*^9, 
   3.9824578641769857`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[140]:=",ExpressionUUID->"3b4978bd-b3e7-4237-\
80e5-073fe805d612"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Minimum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "0.15213370568615406`"}],
  SequenceForm["Minimum singular value of g(k) = ", 0.15213370568615406`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.98231284511327*^9, 3.9823137846700516`*^9, 3.9823140909603214`*^9, {
   3.9823145353801236`*^9, 3.982314552161539*^9}, 3.982315818510091*^9, 
   3.9823159047535543`*^9, 3.982316534687791*^9, 3.982316767831813*^9, 
   3.982316938658925*^9, 3.9823170554572134`*^9, 3.982317236683239*^9, 
   3.9823174802955046`*^9, 3.9823180868546944`*^9, 3.9823182667656226`*^9, 
   3.9823183189417353`*^9, 3.9823185031903143`*^9, 3.9823186308619585`*^9, 
   3.9823188872817826`*^9, 3.98231898129636*^9, 3.982319139819599*^9, 
   3.982319501398452*^9, 3.9823614278541307`*^9, 3.982361510924656*^9, 
   3.9823617450041523`*^9, 3.982362038674899*^9, 3.9823620847892466`*^9, 
   3.982457567209549*^9, 3.982457661031089*^9, 3.982457751153742*^9, 
   3.9824578641769857`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[140]:=",ExpressionUUID->"05c36b0b-f57c-4794-\
83f8-b6a8a3c48d49"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Compute gap parameters \[Theta] over cubes", "Subsubsection",
 CellChangeTimes->{{3.9339973234359317`*^9, 3.9339973447737494`*^9}, {
  3.9343376099417562`*^9, 3.934337620608671*^9}, {3.9343384859502625`*^9, 
  3.9343384941036263`*^9}},ExpressionUUID->"f0b2220b-a685-4f49-ab34-\
628495f95352"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Beta]", "=", "0.5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Epsilon]", "=", "0."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Theta]s", "=", 
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"lis", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Earg", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"nx", "+", "\[Delta]x"}], ",", 
              RowBox[{"ny", "+", "\[Delta]y"}], ",", 
              RowBox[{"nz", "+", "\[Delta]z"}]}], "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Delta]x", ",", "0", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Delta]y", ",", "0", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Delta]z", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", 
         "3"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"interval", "=", 
       RowBox[{"Interval", "@@", 
        RowBox[{
         RowBox[{"Reap", "[", 
          RowBox[{"Do", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"i", "=", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"\[Theta]", "-", 
                 RowBox[{"\[Beta]", "*", 
                  RowBox[{"Pi", "/", 
                   RowBox[{"(", 
                    RowBox[{"2", "*", "n"}], ")"}]}]}], "+", "\[Epsilon]"}], 
                ",", 
                RowBox[{"\[Theta]", "+", 
                 RowBox[{"\[Beta]", "*", 
                  RowBox[{"Pi", "/", 
                   RowBox[{"(", 
                    RowBox[{"2", "*", "n"}], ")"}]}]}], "-", "\[Epsilon]"}]}],
                "}"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"Which", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"i", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "<", "0"}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"Sow", "[", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", 
                   RowBox[{"i", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "]"}], ";", 
                RowBox[{"Sow", "[", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"i", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", 
                    RowBox[{"2", "*", "Pi"}]}], ",", 
                   RowBox[{"2", "*", "Pi"}]}], "}"}], "]"}], ";"}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"i", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ">", 
                RowBox[{"2", "*", "Pi"}]}], ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"Sow", "[", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", 
                   RowBox[{
                    RowBox[{"i", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "-", 
                    RowBox[{"2", "*", "Pi"}]}]}], "}"}], "]"}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"Sow", "[", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"i", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                   RowBox[{"2", "*", "Pi"}]}], "}"}], "]"}], ";"}], ",", 
               "\[IndentingNewLine]", "True", ",", 
               RowBox[{
                RowBox[{"Sow", "[", "i", "]"}], ";"}]}], 
              "\[IndentingNewLine]", "]"}], ";"}], ",", "\[IndentingNewLine]", 
            RowBox[{"{", 
             RowBox[{"\[Theta]", ",", "lis"}], "}"}]}], "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "1"}], "]"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"NumberLinePlot", "[", "interval", "]"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Take", " ", "\[Theta]", " ", "from", " ", "the", " ", "largest", " ", 
        "interval", " ", "of", " ", "complement"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"l", "=", 
       RowBox[{"Length", "[", "interval", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"diff", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"interval", "[", 
            RowBox[{"[", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"i", "+", "1"}], ",", "l", ",", "1"}], "]"}], "]"}], 
            "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "-", 
          RowBox[{
           RowBox[{"interval", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "l"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"diff", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{"#", ",", 
           RowBox[{"2", "*", "Pi"}]}], "]"}], "&"}], "/@", "diff"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"i0", 
       RowBox[{"(*", 
        RowBox[{
        "number", " ", "index", " ", "of", " ", "largest", " ", "interval"}], 
        "*)"}], "=", 
       RowBox[{
        RowBox[{"Ordering", "[", 
         RowBox[{"diff", ",", 
          RowBox[{"-", "1"}]}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"\[Theta]", "=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"i0", "<", "l"}], ",", "\[IndentingNewLine]", 
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"Mean", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"interval", "[", 
                RowBox[{"[", "i0", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"interval", "[", 
                RowBox[{"[", 
                 RowBox[{"i0", "+", "1"}], "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], "}"}], "]"}], ",", 
           RowBox[{"2", "*", "Pi"}]}], "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Mean", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"interval", "[", 
                  RowBox[{"[", "i0", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{"interval", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "+", 
                 RowBox[{"2", "*", "Pi"}]}]}], "}"}], "]"}], "+", 
             RowBox[{"1.", "^", 
              RowBox[{"-", "10"}]}]}], ",", 
            RowBox[{"2", "*", "Pi"}]}], "]"}], "-", 
          RowBox[{"1.", "^", 
           RowBox[{"-", "10"}]}]}]}], "\[IndentingNewLine]", "]"}]}], ";", 
      "\[IndentingNewLine]", "\[Theta]"}], ",", 
     RowBox[{"{", 
      RowBox[{"nx", ",", "num"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"ny", ",", "num"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"nz", ",", "num"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"Max", "[", "\[Theta]s", "]"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.9340909343928013`*^9, 3.9340909356951475`*^9}, {
   3.9343376414107485`*^9, 3.9343376920798035`*^9}, {3.9823144818199067`*^9, 
   3.9823145226137342`*^9}, {3.9823147530001583`*^9, 
   3.9823147532617674`*^9}, {3.9823152945541215`*^9, 3.98231531969096*^9}, {
   3.9823154321638217`*^9, 3.9823154470514245`*^9}, 3.9823155925383167`*^9, {
   3.9823157749690943`*^9, 3.9823157958890324`*^9}, {3.9823163251502886`*^9, 
   3.982316327565508*^9}, {3.982317356552844*^9, 3.982317358939045*^9}, {
   3.9823175681803937`*^9, 3.9823175724387765`*^9}, {3.9823176343569007`*^9, 
   3.982317638988999*^9}, 3.9823177835063534`*^9, {3.982317879614579*^9, 
   3.9823178956781664`*^9}, {3.982317930471098*^9, 3.9823179452519145`*^9}, {
   3.9823180367560277`*^9, 3.982318036802185*^9}, {3.982318090939883*^9, 
   3.9823180912032123`*^9}},
 CellLabel->
  "In[154]:=",ExpressionUUID->"375868b3-c4e6-479b-9416-802b389b9161"],

Cell[BoxData["4.845397937588865`"], "Print",
 CellChangeTimes->{3.982317573983677*^9, 3.982317640632187*^9, 
  3.9823177852023497`*^9, 3.982317890019028*^9, 3.9823179471253214`*^9, 
  3.982318038360215*^9, 3.9823180928352346`*^9, 3.98231819689732*^9, 
  3.9823182712818713`*^9, 3.9823183240234747`*^9, 3.9823185045922947`*^9, 
  3.982318641882469*^9, 3.98231889895298*^9, 3.9823189828034024`*^9, 
  3.9823191413115234`*^9, 3.982319507059087*^9, 3.9823617016127644`*^9, 
  3.98236208505949*^9, 3.9824575700827775`*^9, 3.982457661564519*^9, 
  3.982457754602538*^9, 3.98245786797091*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[154]:=",ExpressionUUID->"51f38f19-a422-477b-\
9b66-1dde4f0d8f7d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "check", " ", "the", " ", "numbers", " ", "of", " ", "eigenvalues", " ", 
    "are", " ", "consistent", " ", "among", " ", "4", " ", "vertices"}], 
   "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"inconsistent", "=", 
     RowBox[{"Select", "[", 
      RowBox[{
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{"\[Theta]1", ",", "\[Theta]2"}], "}"}], "=", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"\[Theta]s", "[", 
                RowBox[{"[", 
                 RowBox[{"nx", ",", "ny", ",", "nz"}], "]"}], "]"}], ",", 
               RowBox[{"\[Theta]s", "[", 
                RowBox[{"[", 
                 RowBox[{"nx", ",", "ny", ",", 
                  RowBox[{"Mod", "[", 
                   RowBox[{
                    RowBox[{"nz", "+", "1"}], ",", "num", ",", "1"}], "]"}]}],
                  "]"}], "]"}]}], "}"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"\[Theta]min", ",", "\[Theta]max"}], "}"}], "=", 
             RowBox[{"MinMax", "[", 
              RowBox[{"{", 
               RowBox[{"\[Theta]1", ",", "\[Theta]2"}], "}"}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"posxy", "=", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"nx", ",", "ny", ",", 
                 RowBox[{"nz", "+", "1"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"nx", "+", "1"}], ",", "ny", ",", 
                 RowBox[{"nz", "+", "1"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"nx", "+", "1"}], ",", 
                 RowBox[{"ny", "+", "1"}], ",", 
                 RowBox[{"nz", "+", "1"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"nx", ",", 
                 RowBox[{"ny", "+", "1"}], ",", 
                 RowBox[{"nz", "+", "1"}]}], "}"}]}], "}"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"counts", "=", 
             RowBox[{"Length", "/@", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"Flatten", "[", 
                 RowBox[{"Position", "[", 
                  RowBox[{
                   RowBox[{"Extract", "[", 
                    RowBox[{"Earg", ",", "p"}], "]"}], ",", 
                   RowBox[{"x_", "/;", 
                    RowBox[{"\[Theta]min", "<", "x", "<", "\[Theta]max"}]}]}],
                   "]"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"p", ",", "posxy"}], "}"}]}], "]"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"Not", "[", 
               RowBox[{"SameQ", "@@", "counts"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"nx", ",", "ny", ",", "nz", ",", "counts"}], "}"}], 
              ",", "Nothing"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"nx", ",", "num"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"ny", ",", "num"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"nz", ",", "num"}], "}"}]}], "]"}], ",", "2"}], "]"}], 
       ",", "ListQ"}], "]"}]}], ";"}], "\n", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<Number of inconsistent plaquettes = \>\"", ",", 
     RowBox[{"Length", "[", "inconsistent", "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9823167219709167`*^9, 3.9823167219709167`*^9}, {
  3.982318805571948*^9, 3.982318851161357*^9}},
 CellLabel->
  "In[158]:=",ExpressionUUID->"f8fadec8-fcd0-4f39-9f5d-b05ca7904cf5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Number of inconsistent plaquettes = \"\>", "\[InvisibleSpace]",
    "0"}],
  SequenceForm["Number of inconsistent plaquettes = ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.9823167233430157`*^9, 3.982316777807768*^9, 
  3.9823172381848516`*^9, 3.982317362971441*^9, 3.982317481971538*^9, 
  3.982317591263615*^9, 3.9823176429145184`*^9, 3.9823177869162292`*^9, 
  3.982317891942173*^9, 3.9823179490556107`*^9, 3.982318040271743*^9, 
  3.982318095064548*^9, 3.9823181990572243`*^9, 3.9823182781088095`*^9, 
  3.982318326656866*^9, 3.9823185106675415`*^9, 3.9823186431303*^9, 
  3.982318906062795*^9, 3.982318982984536*^9, 3.982319141500163*^9, 
  3.9823195076337366`*^9, 3.9824575827852545`*^9, 3.982457666122613*^9, 
  3.9824577580576534`*^9, 3.982457870048872*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[158]:=",ExpressionUUID->"31b97fd0-95ac-4152-\
9c5c-29b8c8807c2a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Lattice formula using ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalPhi]", "p"], TraditionalForm]],ExpressionUUID->
  "0b351919-0c50-47ea-a5e4-d9bd62db200d"],
 " (formula of the v1 version). \nThe flux ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalPhi]", "p"], TraditionalForm]],ExpressionUUID->
  "65579a36-f654-4e79-b49d-0ae125f81dbf"],
 " over a plaquette p is evaluated only at the plaquette p. \nW3 is not \
quantized in general. "
}], "Subsubsection",
 CellChangeTimes->{{3.9339972249588056`*^9, 3.933997237454937*^9}, {
  3.9340776249992247`*^9, 3.934077639744156*^9}, {3.934337366319519*^9, 
  3.9343373669618*^9}, {3.9343376963669233`*^9, 3.934337716400696*^9}, {
  3.934338131002316*^9, 
  3.934338171461375*^9}},ExpressionUUID->"27786e3f-ec28-4720-8452-\
dd337545b3a2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Fxy", 
   RowBox[{"(*", 
    RowBox[{"flux", " ", "over", " ", "kxky", " ", "plnae"}], "*)"}], "=", 
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Theta]1", "=", 
       RowBox[{"\[Theta]s", "[", 
        RowBox[{"[", 
         RowBox[{"nx", ",", "ny", ",", "nz"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"\[Theta]2", "=", 
       RowBox[{"\[Theta]s", "[", 
        RowBox[{"[", 
         RowBox[{"nx", ",", "ny", ",", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"nz", "+", "1"}], ",", "num", ",", "1"}], "]"}]}], "]"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Theta]min", ",", "\[Theta]max"}], "}"}], "=", 
       RowBox[{"MinMax", "[", 
        RowBox[{"{", 
         RowBox[{"\[Theta]1", ",", "\[Theta]2"}], "}"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"posxy", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"nx", ",", "ny", ",", 
           RowBox[{"nz", "+", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"nx", "+", "1"}], ",", "ny", ",", 
           RowBox[{"nz", "+", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"nx", "+", "1"}], ",", 
           RowBox[{"ny", "+", "1"}], ",", 
           RowBox[{"nz", "+", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"nx", ",", 
           RowBox[{"ny", "+", "1"}], ",", 
           RowBox[{"nz", "+", "1"}]}], "}"}]}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"pos", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Flatten", "[", 
          RowBox[{"Position", "[", 
           RowBox[{
            RowBox[{"Extract", "[", 
             RowBox[{"Earg", ",", "p"}], "]"}], ",", 
            RowBox[{"x_", "/;", 
             RowBox[{"\[Theta]min", "<", "x", "<", "\[Theta]max"}]}]}], "]"}],
           "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"p", ",", "posxy"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"\[Not]", 
         RowBox[{"(", 
          RowBox[{"SameQ", "@@", 
           RowBox[{"Length", "/@", "pos"}]}], ")"}]}], ",", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<Eroor in a number of eigenvales\>\"", ",", 
          RowBox[{"{", 
           RowBox[{"nx", ",", "ny", ",", "nz"}], "}"}]}], "]"}]}], "]"}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"pos", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}], ">", "0"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"\[Psi]", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Extract", "[", 
               RowBox[{"Evec", ",", 
                RowBox[{"posxy", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"pos", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], 
             "\[Transpose]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "4"}], "}"}]}], "]"}]}], ";", "\n", 
         RowBox[{"f", "=", 
          RowBox[{
           RowBox[{"Sign", "[", 
            RowBox[{"\[Theta]2", "-", "\[Theta]1"}], "]"}], "*", 
           RowBox[{"Arg", "[", 
            RowBox[{"Det", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"\[Psi]", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[ConjugateTranspose]"}], 
              ".", 
              RowBox[{"\[Psi]", "[", 
               RowBox[{"[", "4", "]"}], "]"}], ".", 
              RowBox[{
               RowBox[{"\[Psi]", "[", 
                RowBox[{"[", "4", "]"}], "]"}], "\[ConjugateTranspose]"}], 
              ".", 
              RowBox[{"\[Psi]", "[", 
               RowBox[{"[", "3", "]"}], "]"}], ".", 
              RowBox[{
               RowBox[{"\[Psi]", "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[ConjugateTranspose]"}], 
              ".", 
              RowBox[{"\[Psi]", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ".", 
              RowBox[{
               RowBox[{"\[Psi]", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[ConjugateTranspose]"}], 
              ".", 
              RowBox[{"\[Psi]", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}]}]}], ";"}], ",", 
        RowBox[{"f", "=", "0"}]}], "]"}], ";", "\[IndentingNewLine]", "f"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"nx", ",", "num"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"ny", ",", "num"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"nz", ",", "num"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Fyz", 
   RowBox[{"(*", 
    RowBox[{"flux", " ", "over", " ", "kykz", " ", "plnae"}], "*)"}], "=", 
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Theta]1", "=", 
       RowBox[{"\[Theta]s", "[", 
        RowBox[{"[", 
         RowBox[{"nx", ",", "ny", ",", "nz"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"\[Theta]2", "=", 
       RowBox[{"\[Theta]s", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"nx", "+", "1"}], ",", "num", ",", "1"}], "]"}], ",", 
          "ny", ",", "nz"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Theta]min", ",", "\[Theta]max"}], "}"}], "=", 
       RowBox[{"MinMax", "[", 
        RowBox[{"{", 
         RowBox[{"\[Theta]1", ",", "\[Theta]2"}], "}"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"posxy", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"nx", "+", "1"}], ",", "ny", ",", "nz"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"nx", "+", "1"}], ",", 
           RowBox[{"ny", "+", "1"}], ",", "nz"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"nx", "+", "1"}], ",", 
           RowBox[{"ny", "+", "1"}], ",", 
           RowBox[{"nz", "+", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"nx", "+", "1"}], ",", "ny", ",", 
           RowBox[{"nz", "+", "1"}]}], "}"}]}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"pos", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Flatten", "[", 
          RowBox[{"Position", "[", 
           RowBox[{
            RowBox[{"Extract", "[", 
             RowBox[{"Earg", ",", "p"}], "]"}], ",", 
            RowBox[{"x_", "/;", 
             RowBox[{"\[Theta]min", "<", "x", "<", "\[Theta]max"}]}]}], "]"}],
           "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"p", ",", "posxy"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"\[Not]", 
         RowBox[{"(", 
          RowBox[{"SameQ", "@@", 
           RowBox[{"Length", "/@", "pos"}]}], ")"}]}], ",", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<Eroor in a number of eigenvales\>\"", ",", 
          RowBox[{"{", 
           RowBox[{"nx", ",", "ny", ",", "nz"}], "}"}]}], "]"}]}], "]"}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"pos", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}], ">", "0"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"\[Psi]", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Extract", "[", 
               RowBox[{"Evec", ",", 
                RowBox[{"posxy", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"pos", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], 
             "\[Transpose]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "4"}], "}"}]}], "]"}]}], ";", "\n", 
         RowBox[{"f", "=", 
          RowBox[{
           RowBox[{"Sign", "[", 
            RowBox[{"\[Theta]2", "-", "\[Theta]1"}], "]"}], "*", 
           RowBox[{"Arg", "[", 
            RowBox[{"Det", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"\[Psi]", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[ConjugateTranspose]"}], 
              ".", 
              RowBox[{"\[Psi]", "[", 
               RowBox[{"[", "4", "]"}], "]"}], ".", 
              RowBox[{
               RowBox[{"\[Psi]", "[", 
                RowBox[{"[", "4", "]"}], "]"}], "\[ConjugateTranspose]"}], 
              ".", 
              RowBox[{"\[Psi]", "[", 
               RowBox[{"[", "3", "]"}], "]"}], ".", 
              RowBox[{
               RowBox[{"\[Psi]", "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[ConjugateTranspose]"}], 
              ".", 
              RowBox[{"\[Psi]", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ".", 
              RowBox[{
               RowBox[{"\[Psi]", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[ConjugateTranspose]"}], 
              ".", 
              RowBox[{"\[Psi]", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}]}]}], ";"}], ",", 
        RowBox[{"f", "=", "0"}]}], "]"}], ";", "\[IndentingNewLine]", "f"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"nx", ",", "num"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"ny", ",", "num"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"nz", ",", "num"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Fzx", 
   RowBox[{"(*", 
    RowBox[{"flux", " ", "over", " ", "kzkx", " ", "plnae"}], "*)"}], "=", 
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Theta]1", "=", 
       RowBox[{"\[Theta]s", "[", 
        RowBox[{"[", 
         RowBox[{"nx", ",", "ny", ",", "nz"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"\[Theta]2", "=", 
       RowBox[{"\[Theta]s", "[", 
        RowBox[{"[", 
         RowBox[{"nx", ",", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"ny", "+", "1"}], ",", "num", ",", "1"}], "]"}], ",", 
          "nz"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Theta]min", ",", "\[Theta]max"}], "}"}], "=", 
       RowBox[{"MinMax", "[", 
        RowBox[{"{", 
         RowBox[{"\[Theta]1", ",", "\[Theta]2"}], "}"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"posxy", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"nx", ",", 
           RowBox[{"ny", "+", "1"}], ",", "nz"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"nx", ",", 
           RowBox[{"ny", "+", "1"}], ",", 
           RowBox[{"nz", "+", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"nx", "+", "1"}], ",", 
           RowBox[{"ny", "+", "1"}], ",", 
           RowBox[{"nz", "+", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"nx", "+", "1"}], ",", 
           RowBox[{"ny", "+", "1"}], ",", "nz"}], "}"}]}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"pos", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Flatten", "[", 
          RowBox[{"Position", "[", 
           RowBox[{
            RowBox[{"Extract", "[", 
             RowBox[{"Earg", ",", "p"}], "]"}], ",", 
            RowBox[{"x_", "/;", 
             RowBox[{"\[Theta]min", "<", "x", "<", "\[Theta]max"}]}]}], "]"}],
           "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"p", ",", "posxy"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"\[Not]", 
         RowBox[{"(", 
          RowBox[{"SameQ", "@@", 
           RowBox[{"Length", "/@", "pos"}]}], ")"}]}], ",", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<Eroor in a number of eigenvales\>\"", ",", 
          RowBox[{"{", 
           RowBox[{"nx", ",", "ny", ",", "nz"}], "}"}]}], "]"}]}], "]"}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"pos", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}], ">", "0"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"\[Psi]", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Extract", "[", 
               RowBox[{"Evec", ",", 
                RowBox[{"posxy", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"pos", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], 
             "\[Transpose]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "4"}], "}"}]}], "]"}]}], ";", "\n", 
         RowBox[{"f", "=", 
          RowBox[{
           RowBox[{"Sign", "[", 
            RowBox[{"\[Theta]2", "-", "\[Theta]1"}], "]"}], "*", 
           RowBox[{"Arg", "[", 
            RowBox[{"Det", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"\[Psi]", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[ConjugateTranspose]"}], 
              ".", 
              RowBox[{"\[Psi]", "[", 
               RowBox[{"[", "4", "]"}], "]"}], ".", 
              RowBox[{
               RowBox[{"\[Psi]", "[", 
                RowBox[{"[", "4", "]"}], "]"}], "\[ConjugateTranspose]"}], 
              ".", 
              RowBox[{"\[Psi]", "[", 
               RowBox[{"[", "3", "]"}], "]"}], ".", 
              RowBox[{
               RowBox[{"\[Psi]", "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[ConjugateTranspose]"}], 
              ".", 
              RowBox[{"\[Psi]", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ".", 
              RowBox[{
               RowBox[{"\[Psi]", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[ConjugateTranspose]"}], 
              ".", 
              RowBox[{"\[Psi]", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}]}]}], ";"}], ",", 
        RowBox[{"f", "=", "0"}]}], "]"}], ";", "\[IndentingNewLine]", "f"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"nx", ",", "num"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"ny", ",", "num"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"nz", ",", "num"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<maxmam value of flux= \>\"", ",", 
   RowBox[{"Max", "[", 
    RowBox[{"Abs", "[", 
     RowBox[{"Join", "[", 
      RowBox[{"Fxy", ",", "Fyz", ",", "Fzx"}], "]"}], "]"}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<W3=\>\"", ",", 
    RowBox[{
     RowBox[{"Total", "[", 
      RowBox[{"Flatten", "[", 
       RowBox[{"Fxy", "~", "Join", "~", "Fyz", "~", "Join", "~", "Fzx"}], 
       "]"}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", "Pi"}], ")"}]}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.915570065005373*^9, 3.9155701009509873`*^9}, {
   3.9155701373148365`*^9, 3.915570340648265*^9}, {3.9155703751685314`*^9, 
   3.9155704002406006`*^9}, {3.915570440335651*^9, 3.9155705082478075`*^9}, {
   3.9155705737760468`*^9, 3.915570628696927*^9}, {3.9155706611235824`*^9, 
   3.9155706675460696`*^9}, {3.915570711581428*^9, 3.915570714808622*^9}, {
   3.9155837385313125`*^9, 3.9155837388493085`*^9}, {3.9155837884554405`*^9, 
   3.915583846682462*^9}, {3.9155839432860537`*^9, 3.9155840584509397`*^9}, {
   3.915584116868362*^9, 3.915584122063757*^9}, {3.9155841732887344`*^9, 
   3.915584254176056*^9}, {3.915584288534343*^9, 3.9155842889259143`*^9}, {
   3.9155843620654893`*^9, 3.9155845238580904`*^9}, {3.9155845869602633`*^9, 
   3.915584605237309*^9}, {3.9155848209673367`*^9, 3.915584821088975*^9}, {
   3.9155851700328026`*^9, 3.915585171739239*^9}, {3.9155852626977596`*^9, 
   3.915585287913797*^9}, {3.9155854602122335`*^9, 3.915585513453146*^9}, {
   3.9155858568800464`*^9, 3.915585862806876*^9}, {3.915585923677126*^9, 
   3.9155860803618994`*^9}, {3.9155861263788157`*^9, 
   3.9155861601381817`*^9}, {3.915586303938108*^9, 3.9155863428485756`*^9}, {
   3.9155863799555883`*^9, 3.915586407782113*^9}, {3.9155869601510296`*^9, 
   3.915587014813882*^9}, {3.915587055745319*^9, 3.9155871589870853`*^9}, {
   3.915587229334399*^9, 3.915587259366087*^9}, {3.9155873020204935`*^9, 
   3.9155873524997163`*^9}, {3.9155874652256927`*^9, 3.915587504497977*^9}, 
   3.9155875617704353`*^9, {3.915587654543297*^9, 3.9155876727034426`*^9}, {
   3.9155877702374325`*^9, 3.915587781476185*^9}, {3.915588119790322*^9, 
   3.915588124987652*^9}, {3.9155883730394926`*^9, 3.9155883974727674`*^9}, {
   3.9155884381291523`*^9, 3.915588496189787*^9}, {3.9155886466744013`*^9, 
   3.915588695745613*^9}, {3.9155888970211935`*^9, 3.9155889297864084`*^9}, {
   3.9155890090664377`*^9, 3.9155891405448275`*^9}, {3.9155895513170853`*^9, 
   3.9155895518698244`*^9}, {3.915589648064966*^9, 3.915589648454835*^9}, {
   3.9155904778253355`*^9, 3.915590478388837*^9}, {3.915590513910206*^9, 
   3.9155905143074923`*^9}, {3.915593069705393*^9, 3.915593071310698*^9}, {
   3.915593539066576*^9, 3.9155935392468615`*^9}, {3.9155940835482388`*^9, 
   3.9155942130322227`*^9}, 3.9155942879934597`*^9, 3.915594331960803*^9, 
   3.9155946037832484`*^9, {3.9155948073055496`*^9, 3.9155948166374464`*^9}, {
   3.915594896220558*^9, 3.9155949025084944`*^9}, 3.9155979036636286`*^9, {
   3.9156221355915837`*^9, 3.915622146626696*^9}, {3.915622285379241*^9, 
   3.9156222959634457`*^9}, {3.9156224373901024`*^9, 
   3.9156224375115137`*^9}, {3.9156240649973497`*^9, 
   3.9156240738893924`*^9}, {3.9156253079342546`*^9, 
   3.9156253314685817`*^9}, {3.915625451222391*^9, 3.9156254907551994`*^9}, 
   3.915625982171807*^9, {3.9156261210608044`*^9, 3.915626121170848*^9}, {
   3.9156262259187994`*^9, 3.9156262269380503`*^9}, {3.9156263229476824`*^9, 
   3.9156263972439795`*^9}, {3.915626727884653*^9, 3.915626768225399*^9}, {
   3.915626801860997*^9, 3.915626805066087*^9}, {3.9156268684496284`*^9, 
   3.915626868558235*^9}, {3.915626934496627*^9, 3.9156269464860907`*^9}, {
   3.9156276124581785`*^9, 3.91562762132211*^9}, 3.9156276709029226`*^9, {
   3.9156277222520185`*^9, 3.915627726353467*^9}, {3.9156277602687607`*^9, 
   3.9156277857072697`*^9}, {3.915627873404573*^9, 3.915627926904264*^9}, {
   3.915885218624159*^9, 3.915885227576124*^9}, {3.91588530850655*^9, 
   3.915885314437415*^9}, {3.9188914777192535`*^9, 3.9188914806061077`*^9}, {
   3.918891524097357*^9, 3.918891591565753*^9}, {3.918891772327387*^9, 
   3.9188917809531136`*^9}, {3.9284784804314795`*^9, 
   3.9284784853563576`*^9}, {3.9284793225930147`*^9, 
   3.9284793226708064`*^9}, {3.9338999767017746`*^9, 
   3.9338999774084406`*^9}, {3.9339000470142345`*^9, 
   3.9339000676242948`*^9}, {3.9339003199421377`*^9, 
   3.9339003439180326`*^9}, {3.9339003882307196`*^9, 
   3.9339004019724436`*^9}, {3.9339004490148945`*^9, 
   3.9339004660182767`*^9}, {3.9339024689111423`*^9, 3.933902469877639*^9}, {
   3.933902785976437*^9, 3.9339027860512342`*^9}, {3.9339036501173553`*^9, 
   3.93390365025898*^9}, {3.9339040993902473`*^9, 3.9339040995507827`*^9}, {
   3.933904673489191*^9, 3.9339046851485963`*^9}, {3.9339048017276564`*^9, 
   3.933904804868806*^9}, {3.9339957599760814`*^9, 3.9339957638802795`*^9}, {
   3.933997204136816*^9, 3.933997205092308*^9}, {3.933997350428563*^9, 
   3.9339973554589124`*^9}, {3.934338238661525*^9, 3.9343382874954753`*^9}, {
   3.9343390607433414`*^9, 3.9343392707251015`*^9}, 3.9460033681673136`*^9, {
   3.9460041332832994`*^9, 3.946004134024242*^9}},
 CellLabel->
  "In[674]:=",ExpressionUUID->"62870b82-4d10-45e3-ab3a-1be10a528639"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Lattice formula using ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["\[CapitalPhi]", "p"], "~"], TraditionalForm]],
  ExpressionUUID->"da79106c-827a-45a0-be7c-b86446c3510b"],
 " (formula of the v2 version). \nW3 is quantized. \nThe contribution of an \
edge is evaluated by comparing the four \[Theta] values around it. \
\[LineSeparator]Since the eigenvalues are sorted by their arguments, no sign \
change occurs due to permutation."
}], "Subsubsection",
 CellChangeTimes->{{3.928491466699223*^9, 3.928491509646304*^9}, 
   3.933995656865344*^9, {3.934077840338132*^9, 3.9340778788178625`*^9}, {
   3.934109066500684*^9, 3.9341090876632423`*^9}, {3.9343377215441265`*^9, 
   3.9343377377436495`*^9}, {3.9343378413726997`*^9, 3.934337942937134*^9}, {
   3.934338080490982*^9, 3.9343381248278217`*^9}, {3.9343381761857433`*^9, 
   3.9343381765049286`*^9}, {3.934338211492109*^9, 3.934338226554115*^9}, {
   3.934338472936616*^9, 
   3.934338474854252*^9}},ExpressionUUID->"f0ad7213-81d5-4823-b56e-\
474cf6876a61"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Define", " ", "fluxes", " ", "over", " ", "plaquettes"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Fxy", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"nx", ",", "num"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"ny", ",", "num"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"nz", ",", "num"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fyz", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"nx", ",", "num"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"ny", ",", "num"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"nz", ",", "num"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fzx", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"nx", ",", "num"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"ny", ",", "num"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"nz", ",", "num"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"U", 
     RowBox[{"(", "1", ")"}], " ", "Connection", " ", "Ax"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
       "Four", " ", "\[Theta]", " ", "adjacent", " ", "to", " ", "the", " ", 
        "edge", " ", 
        RowBox[{"{", 
         RowBox[{"nx", ",", "ny", ",", "nz"}], "}"}]}], "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"nx", "+", "1"}], ",", "ny", ",", "nz"}], "}"}]}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "\[Theta]0", ",", "\[Theta]1", ",", "\[Theta]2", ",", "\[Theta]3"}], 
         "}"}], "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[Theta]s", "[", 
           RowBox[{"[", 
            RowBox[{"nx", ",", "ny", ",", "nz"}], "]"}], "]"}], ",", 
          RowBox[{"\[Theta]s", "[", 
           RowBox[{"[", 
            RowBox[{"nx", ",", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"ny", "-", "1"}], ",", "num", ",", "1"}], "]"}], ",", 
             "nz"}], "]"}], "]"}], ",", 
          RowBox[{"\[Theta]s", "[", 
           RowBox[{"[", 
            RowBox[{"nx", ",", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"ny", "-", "1"}], ",", "num", ",", "1"}], "]"}], ",", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"nz", "-", "1"}], ",", "num", ",", "1"}], "]"}]}], 
            "]"}], "]"}], ",", 
          RowBox[{"\[Theta]s", "[", 
           RowBox[{"[", 
            RowBox[{"nx", ",", "ny", ",", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"nz", "-", "1"}], ",", "num", ",", "1"}], "]"}]}], 
            "]"}], "]"}]}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"\[Theta]sort", "=", 
        RowBox[{"Sort", "[", 
         RowBox[{"{", 
          RowBox[{
          "\[Theta]0", ",", "\[Theta]1", ",", "\[Theta]2", ",", "\[Theta]3"}],
           "}"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"arg0", "=", 
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"Arg", "/@", 
           RowBox[{"Esys", "[", 
            RowBox[{"[", 
             RowBox[{"nx", ",", "ny", ",", "nz", ",", "1"}], "]"}], "]"}]}], 
          ",", 
          RowBox[{"2", "*", "Pi"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"arg1", "=", 
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"Arg", "/@", 
           RowBox[{"Esys", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"nx", "+", "1"}], ",", "ny", ",", "nz", ",", "1"}], 
             "]"}], "]"}]}], ",", 
          RowBox[{"2", "*", "Pi"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"vec0", "=", 
        RowBox[{"Esys", "[", 
         RowBox[{"[", 
          RowBox[{"nx", ",", "ny", ",", "nz", ",", "2"}], "]"}], "]"}]}], ";",
        "\[IndentingNewLine]", 
       RowBox[{"vec1", "=", 
        RowBox[{"Esys", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"nx", "+", "1"}], ",", "ny", ",", "nz", ",", "2"}], "]"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"pos0", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"#", "===", 
             RowBox[{"{", "}"}]}], ",", 
            RowBox[{"{", "}"}], ",", 
            RowBox[{"First", "[", "#", "]"}]}], "]"}], "&"}], "/@", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Reap", "[", 
             RowBox[{"Do", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"\[Theta]sort", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "<", 
                  RowBox[{"arg0", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "<", 
                  RowBox[{"\[Theta]sort", "[", 
                   RowBox[{"[", 
                    RowBox[{"k", "+", "1"}], "]"}], "]"}]}], ",", 
                 RowBox[{"Sow", "[", "i", "]"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", 
                 RowBox[{"Length", "[", "arg0", "]"}]}], "}"}]}], "]"}], 
             "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "3"}], "}"}]}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"pos1", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"#", "===", 
             RowBox[{"{", "}"}]}], ",", 
            RowBox[{"{", "}"}], ",", 
            RowBox[{"First", "[", "#", "]"}]}], "]"}], "&"}], "/@", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Reap", "[", 
             RowBox[{"Do", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"\[Theta]sort", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "<", 
                  RowBox[{"arg1", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "<", 
                  RowBox[{"\[Theta]sort", "[", 
                   RowBox[{"[", 
                    RowBox[{"k", "+", "1"}], "]"}], "]"}]}], ",", 
                 RowBox[{"Sow", "[", "i", "]"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", 
                 RowBox[{"Length", "[", "arg0", "]"}]}], "}"}]}], "]"}], 
             "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "3"}], "}"}]}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Ablock", 
        RowBox[{"(*", 
         RowBox[{"U", 
          RowBox[{"(", "1", ")"}], " ", "connection", " ", "between", " ", 
          "two", " ", "nearby", " ", "\[Theta]s"}], "*)"}], "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"pos0", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "===", 
              RowBox[{"{", "}"}]}], "\[Or]", 
             RowBox[{
              RowBox[{"pos1", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "===", 
              RowBox[{"{", "}"}]}]}], ",", "0", ",", 
            RowBox[{"Arg", "[", 
             RowBox[{"Det", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"vec0", "[", 
                 RowBox[{"[", 
                  RowBox[{"pos0", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}], 
                "\[Conjugate]"}], ".", 
               RowBox[{
                RowBox[{"vec1", "[", 
                 RowBox[{"[", 
                  RowBox[{"pos1", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}], 
                "\[Transpose]"}]}], "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "3"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Contribution", " ", "to", " ", "flux", " ", "over", " ", 
         "plaquette"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"ka", ",", "kb"}], "}"}], 
        RowBox[{"(*", 
         RowBox[{"\[Theta]0", "-", "\[Theta]1"}], "*)"}], "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"FirstPosition", "[", 
            RowBox[{"\[Theta]sort", ",", "\[Theta]0"}], "]"}], "//", 
           "First"}], ",", 
          RowBox[{"k1", "=", 
           RowBox[{
            RowBox[{"FirstPosition", "[", 
             RowBox[{"\[Theta]sort", ",", "\[Theta]1"}], "]"}], "//", 
            "First"}]}]}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{
         RowBox[{"Fzx", "[", 
          RowBox[{"[", 
           RowBox[{"nx", ",", "ny", ",", "nz"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Ablock", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", 
              RowBox[{"Min", "[", 
               RowBox[{"{", 
                RowBox[{"ka", ",", "kb"}], "}"}], "]"}], ",", 
              RowBox[{
               RowBox[{"Max", "[", 
                RowBox[{"{", 
                 RowBox[{"ka", ",", "kb"}], "}"}], "]"}], "-", "1"}]}], 
             "}"}]}], "]"}], "*", 
          RowBox[{"Sign", "[", 
           RowBox[{"ka", "-", "kb"}], "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"ka", ",", "kb"}], "}"}], 
        RowBox[{"(*", 
         RowBox[{"\[Theta]1", "-", "\[Theta]2"}], "*)"}], "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"FirstPosition", "[", 
            RowBox[{"\[Theta]sort", ",", "\[Theta]1"}], "]"}], "//", 
           "First"}], ",", 
          RowBox[{"k1", "=", 
           RowBox[{
            RowBox[{"FirstPosition", "[", 
             RowBox[{"\[Theta]sort", ",", "\[Theta]2"}], "]"}], "//", 
            "First"}]}]}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{
         RowBox[{"Fxy", "[", 
          RowBox[{"[", 
           RowBox[{"nx", ",", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"ny", "-", "1"}], ",", "num", ",", "1"}], "]"}], ",", 
            "nz"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Ablock", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", 
              RowBox[{"Min", "[", 
               RowBox[{"{", 
                RowBox[{"ka", ",", "kb"}], "}"}], "]"}], ",", 
              RowBox[{
               RowBox[{"Max", "[", 
                RowBox[{"{", 
                 RowBox[{"ka", ",", "kb"}], "}"}], "]"}], "-", "1"}]}], 
             "}"}]}], "]"}], "*", 
          RowBox[{"Sign", "[", 
           RowBox[{"ka", "-", "kb"}], "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"ka", ",", "kb"}], "}"}], 
        RowBox[{"(*", 
         RowBox[{"\[Theta]2", "-", "\[Theta]3"}], "*)"}], "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"FirstPosition", "[", 
            RowBox[{"\[Theta]sort", ",", "\[Theta]2"}], "]"}], "//", 
           "First"}], ",", 
          RowBox[{"k1", "=", 
           RowBox[{
            RowBox[{"FirstPosition", "[", 
             RowBox[{"\[Theta]sort", ",", "\[Theta]3"}], "]"}], "//", 
            "First"}]}]}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{
         RowBox[{"Fzx", "[", 
          RowBox[{"[", 
           RowBox[{"nx", ",", "ny", ",", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"nz", "-", "1"}], ",", "num", ",", "1"}], "]"}]}], 
           "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Ablock", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", 
              RowBox[{"Min", "[", 
               RowBox[{"{", 
                RowBox[{"ka", ",", "kb"}], "}"}], "]"}], ",", 
              RowBox[{
               RowBox[{"Max", "[", 
                RowBox[{"{", 
                 RowBox[{"ka", ",", "kb"}], "}"}], "]"}], "-", "1"}]}], 
             "}"}]}], "]"}], "*", 
          RowBox[{"Sign", "[", 
           RowBox[{"ka", "-", "kb"}], "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"ka", ",", "kb"}], "}"}], 
        RowBox[{"(*", 
         RowBox[{"\[Theta]3", "-", "\[Theta]0"}], "*)"}], "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"FirstPosition", "[", 
            RowBox[{"\[Theta]sort", ",", "\[Theta]3"}], "]"}], "//", 
           "First"}], ",", 
          RowBox[{"k1", "=", 
           RowBox[{
            RowBox[{"FirstPosition", "[", 
             RowBox[{"\[Theta]sort", ",", "\[Theta]0"}], "]"}], "//", 
            "First"}]}]}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{
         RowBox[{"Fxy", "[", 
          RowBox[{"[", 
           RowBox[{"nx", ",", "ny", ",", "nz"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Ablock", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", 
              RowBox[{"Min", "[", 
               RowBox[{"{", 
                RowBox[{"ka", ",", "kb"}], "}"}], "]"}], ",", 
              RowBox[{
               RowBox[{"Max", "[", 
                RowBox[{"{", 
                 RowBox[{"ka", ",", "kb"}], "}"}], "]"}], "-", "1"}]}], 
             "}"}]}], "]"}], "*", 
          RowBox[{"Sign", "[", 
           RowBox[{"ka", "-", "kb"}], "]"}]}]}], "]"}], ";"}], 
      "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"nx", ",", "num"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"ny", ",", "num"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"nz", ",", "num"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"U", 
     RowBox[{"(", "1", ")"}], " ", "Connection", " ", "Ay"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
       "Four", " ", "\[Theta]", " ", "adjacent", " ", "to", " ", "the", " ", 
        "edge", " ", 
        RowBox[{"{", 
         RowBox[{"nx", ",", "ny", ",", "nz"}], "}"}]}], "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"nx", ",", 
         RowBox[{"ny", "+", "1"}], ",", "nz"}], "}"}]}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "\[Theta]0", ",", "\[Theta]1", ",", "\[Theta]2", ",", "\[Theta]3"}], 
         "}"}], "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[Theta]s", "[", 
           RowBox[{"[", 
            RowBox[{"nx", ",", "ny", ",", "nz"}], "]"}], "]"}], ",", 
          RowBox[{"\[Theta]s", "[", 
           RowBox[{"[", 
            RowBox[{"nx", ",", "ny", ",", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"nz", "-", "1"}], ",", "num", ",", "1"}], "]"}]}], 
            "]"}], "]"}], ",", 
          RowBox[{"\[Theta]s", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"nx", "-", "1"}], ",", "num", ",", "1"}], "]"}], ",", 
             "ny", ",", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"nz", "-", "1"}], ",", "num", ",", "1"}], "]"}]}], 
            "]"}], "]"}], ",", 
          RowBox[{"\[Theta]s", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"nx", "-", "1"}], ",", "num", ",", "1"}], "]"}], ",", 
             "ny", ",", "nz"}], "]"}], "]"}]}], "}"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"\[Theta]sort", "=", 
        RowBox[{"Sort", "[", 
         RowBox[{"{", 
          RowBox[{
          "\[Theta]0", ",", "\[Theta]1", ",", "\[Theta]2", ",", "\[Theta]3"}],
           "}"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"arg0", "=", 
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"Arg", "/@", 
           RowBox[{"Esys", "[", 
            RowBox[{"[", 
             RowBox[{"nx", ",", "ny", ",", "nz", ",", "1"}], "]"}], "]"}]}], 
          ",", 
          RowBox[{"2", "*", "Pi"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"arg1", "=", 
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"Arg", "/@", 
           RowBox[{"Esys", "[", 
            RowBox[{"[", 
             RowBox[{"nx", ",", 
              RowBox[{"ny", "+", "1"}], ",", "nz", ",", "1"}], "]"}], "]"}]}],
           ",", 
          RowBox[{"2", "*", "Pi"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"vec0", "=", 
        RowBox[{"Esys", "[", 
         RowBox[{"[", 
          RowBox[{"nx", ",", "ny", ",", "nz", ",", "2"}], "]"}], "]"}]}], ";",
        "\[IndentingNewLine]", 
       RowBox[{"vec1", "=", 
        RowBox[{"Esys", "[", 
         RowBox[{"[", 
          RowBox[{"nx", ",", 
           RowBox[{"ny", "+", "1"}], ",", "nz", ",", "2"}], "]"}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"pos0", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"#", "===", 
             RowBox[{"{", "}"}]}], ",", 
            RowBox[{"{", "}"}], ",", 
            RowBox[{"First", "[", "#", "]"}]}], "]"}], "&"}], "/@", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Reap", "[", 
             RowBox[{"Do", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"\[Theta]sort", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "<", 
                  RowBox[{"arg0", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "<", 
                  RowBox[{"\[Theta]sort", "[", 
                   RowBox[{"[", 
                    RowBox[{"k", "+", "1"}], "]"}], "]"}]}], ",", 
                 RowBox[{"Sow", "[", "i", "]"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", 
                 RowBox[{"Length", "[", "arg0", "]"}]}], "}"}]}], "]"}], 
             "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "3"}], "}"}]}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"pos1", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"#", "===", 
             RowBox[{"{", "}"}]}], ",", 
            RowBox[{"{", "}"}], ",", 
            RowBox[{"First", "[", "#", "]"}]}], "]"}], "&"}], "/@", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Reap", "[", 
             RowBox[{"Do", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"\[Theta]sort", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "<", 
                  RowBox[{"arg1", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "<", 
                  RowBox[{"\[Theta]sort", "[", 
                   RowBox[{"[", 
                    RowBox[{"k", "+", "1"}], "]"}], "]"}]}], ",", 
                 RowBox[{"Sow", "[", "i", "]"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", 
                 RowBox[{"Length", "[", "arg0", "]"}]}], "}"}]}], "]"}], 
             "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "3"}], "}"}]}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Ablock", 
        RowBox[{"(*", 
         RowBox[{"U", 
          RowBox[{"(", "1", ")"}], " ", "connection", " ", "between", " ", 
          "two", " ", "nearby", " ", "\[Theta]s"}], "*)"}], "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"pos0", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "===", 
              RowBox[{"{", "}"}]}], "\[Or]", 
             RowBox[{
              RowBox[{"pos1", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "===", 
              RowBox[{"{", "}"}]}]}], ",", "0", ",", 
            RowBox[{"Arg", "[", 
             RowBox[{"Det", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"vec0", "[", 
                 RowBox[{"[", 
                  RowBox[{"pos0", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}], 
                "\[Conjugate]"}], ".", 
               RowBox[{
                RowBox[{"vec1", "[", 
                 RowBox[{"[", 
                  RowBox[{"pos1", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}], 
                "\[Transpose]"}]}], "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "3"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Contribution", " ", "to", " ", "flux", " ", "over", " ", 
         "plaquette"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"ka", ",", "kb"}], "}"}], 
        RowBox[{"(*", 
         RowBox[{"\[Theta]0", "-", "\[Theta]1"}], "*)"}], "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"FirstPosition", "[", 
            RowBox[{"\[Theta]sort", ",", "\[Theta]0"}], "]"}], "//", 
           "First"}], ",", 
          RowBox[{"k1", "=", 
           RowBox[{
            RowBox[{"FirstPosition", "[", 
             RowBox[{"\[Theta]sort", ",", "\[Theta]1"}], "]"}], "//", 
            "First"}]}]}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{
         RowBox[{"Fxy", "[", 
          RowBox[{"[", 
           RowBox[{"nx", ",", "ny", ",", "nz"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Ablock", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", 
              RowBox[{"Min", "[", 
               RowBox[{"{", 
                RowBox[{"ka", ",", "kb"}], "}"}], "]"}], ",", 
              RowBox[{
               RowBox[{"Max", "[", 
                RowBox[{"{", 
                 RowBox[{"ka", ",", "kb"}], "}"}], "]"}], "-", "1"}]}], 
             "}"}]}], "]"}], "*", 
          RowBox[{"Sign", "[", 
           RowBox[{"ka", "-", "kb"}], "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"ka", ",", "kb"}], "}"}], 
        RowBox[{"(*", 
         RowBox[{"\[Theta]1", "-", "\[Theta]2"}], "*)"}], "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"FirstPosition", "[", 
            RowBox[{"\[Theta]sort", ",", "\[Theta]1"}], "]"}], "//", 
           "First"}], ",", 
          RowBox[{"k1", "=", 
           RowBox[{
            RowBox[{"FirstPosition", "[", 
             RowBox[{"\[Theta]sort", ",", "\[Theta]2"}], "]"}], "//", 
            "First"}]}]}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{
         RowBox[{"Fyz", "[", 
          RowBox[{"[", 
           RowBox[{"nx", ",", "ny", ",", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"nz", "-", "1"}], ",", "num", ",", "1"}], "]"}]}], 
           "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Ablock", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", 
              RowBox[{"Min", "[", 
               RowBox[{"{", 
                RowBox[{"ka", ",", "kb"}], "}"}], "]"}], ",", 
              RowBox[{
               RowBox[{"Max", "[", 
                RowBox[{"{", 
                 RowBox[{"ka", ",", "kb"}], "}"}], "]"}], "-", "1"}]}], 
             "}"}]}], "]"}], "*", 
          RowBox[{"Sign", "[", 
           RowBox[{"ka", "-", "kb"}], "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"ka", ",", "kb"}], "}"}], 
        RowBox[{"(*", 
         RowBox[{"\[Theta]2", "-", "\[Theta]3"}], "*)"}], "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"FirstPosition", "[", 
            RowBox[{"\[Theta]sort", ",", "\[Theta]2"}], "]"}], "//", 
           "First"}], ",", 
          RowBox[{"k1", "=", 
           RowBox[{
            RowBox[{"FirstPosition", "[", 
             RowBox[{"\[Theta]sort", ",", "\[Theta]3"}], "]"}], "//", 
            "First"}]}]}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{
         RowBox[{"Fxy", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"nx", "-", "1"}], ",", "num", ",", "1"}], "]"}], ",", 
            "ny", ",", "nz"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Ablock", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", 
              RowBox[{"Min", "[", 
               RowBox[{"{", 
                RowBox[{"ka", ",", "kb"}], "}"}], "]"}], ",", 
              RowBox[{
               RowBox[{"Max", "[", 
                RowBox[{"{", 
                 RowBox[{"ka", ",", "kb"}], "}"}], "]"}], "-", "1"}]}], 
             "}"}]}], "]"}], "*", 
          RowBox[{"Sign", "[", 
           RowBox[{"ka", "-", "kb"}], "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"ka", ",", "kb"}], "}"}], 
        RowBox[{"(*", 
         RowBox[{"\[Theta]3", "-", "\[Theta]0"}], "*)"}], "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"FirstPosition", "[", 
            RowBox[{"\[Theta]sort", ",", "\[Theta]3"}], "]"}], "//", 
           "First"}], ",", 
          RowBox[{"k1", "=", 
           RowBox[{
            RowBox[{"FirstPosition", "[", 
             RowBox[{"\[Theta]sort", ",", "\[Theta]0"}], "]"}], "//", 
            "First"}]}]}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{
         RowBox[{"Fyz", "[", 
          RowBox[{"[", 
           RowBox[{"nx", ",", "ny", ",", "nz"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Ablock", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", 
              RowBox[{"Min", "[", 
               RowBox[{"{", 
                RowBox[{"ka", ",", "kb"}], "}"}], "]"}], ",", 
              RowBox[{
               RowBox[{"Max", "[", 
                RowBox[{"{", 
                 RowBox[{"ka", ",", "kb"}], "}"}], "]"}], "-", "1"}]}], 
             "}"}]}], "]"}], "*", 
          RowBox[{"Sign", "[", 
           RowBox[{"ka", "-", "kb"}], "]"}]}]}], "]"}], ";"}], 
      "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"nx", ",", "num"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"ny", ",", "num"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"nz", ",", "num"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"U", 
     RowBox[{"(", "1", ")"}], " ", "Connection", " ", "Az"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
       "Four", " ", "\[Theta]", " ", "adjacent", " ", "to", " ", "the", " ", 
        "edge", " ", 
        RowBox[{"{", 
         RowBox[{"nx", ",", "ny", ",", "nz"}], "}"}]}], "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"nx", ",", "ny", ",", 
         RowBox[{"nz", "+", "1"}]}], "}"}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "\[Theta]0", ",", "\[Theta]1", ",", "\[Theta]2", ",", "\[Theta]3"}], 
         "}"}], "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[Theta]s", "[", 
           RowBox[{"[", 
            RowBox[{"nx", ",", "ny", ",", "nz"}], "]"}], "]"}], ",", 
          RowBox[{"\[Theta]s", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"nx", "-", "1"}], ",", "num", ",", "1"}], "]"}], ",", 
             "ny", ",", "nz"}], "]"}], "]"}], ",", 
          RowBox[{"\[Theta]s", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"nx", "-", "1"}], ",", "num", ",", "1"}], "]"}], ",", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"ny", "-", "1"}], ",", "num", ",", "1"}], "]"}], ",", 
             "nz"}], "]"}], "]"}], ",", 
          RowBox[{"\[Theta]s", "[", 
           RowBox[{"[", 
            RowBox[{"nx", ",", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"ny", "-", "1"}], ",", "num", ",", "1"}], "]"}], ",", 
             "nz"}], "]"}], "]"}]}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"\[Theta]sort", "=", 
        RowBox[{"Sort", "[", 
         RowBox[{"{", 
          RowBox[{
          "\[Theta]0", ",", "\[Theta]1", ",", "\[Theta]2", ",", "\[Theta]3"}],
           "}"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"arg0", "=", 
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"Arg", "/@", 
           RowBox[{"Esys", "[", 
            RowBox[{"[", 
             RowBox[{"nx", ",", "ny", ",", "nz", ",", "1"}], "]"}], "]"}]}], 
          ",", 
          RowBox[{"2", "*", "Pi"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"arg1", "=", 
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"Arg", "/@", 
           RowBox[{"Esys", "[", 
            RowBox[{"[", 
             RowBox[{"nx", ",", "ny", ",", 
              RowBox[{"nz", "+", "1"}], ",", "1"}], "]"}], "]"}]}], ",", 
          RowBox[{"2", "*", "Pi"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"vec0", "=", 
        RowBox[{"Esys", "[", 
         RowBox[{"[", 
          RowBox[{"nx", ",", "ny", ",", "nz", ",", "2"}], "]"}], "]"}]}], ";",
        "\[IndentingNewLine]", 
       RowBox[{"vec1", "=", 
        RowBox[{"Esys", "[", 
         RowBox[{"[", 
          RowBox[{"nx", ",", "ny", ",", 
           RowBox[{"nz", "+", "1"}], ",", "2"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"pos0", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"#", "===", 
             RowBox[{"{", "}"}]}], ",", 
            RowBox[{"{", "}"}], ",", 
            RowBox[{"First", "[", "#", "]"}]}], "]"}], "&"}], "/@", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Reap", "[", 
             RowBox[{"Do", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"\[Theta]sort", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "<", 
                  RowBox[{"arg0", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "<", 
                  RowBox[{"\[Theta]sort", "[", 
                   RowBox[{"[", 
                    RowBox[{"k", "+", "1"}], "]"}], "]"}]}], ",", 
                 RowBox[{"Sow", "[", "i", "]"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", 
                 RowBox[{"Length", "[", "arg0", "]"}]}], "}"}]}], "]"}], 
             "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "3"}], "}"}]}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"pos1", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"#", "===", 
             RowBox[{"{", "}"}]}], ",", 
            RowBox[{"{", "}"}], ",", 
            RowBox[{"First", "[", "#", "]"}]}], "]"}], "&"}], "/@", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Reap", "[", 
             RowBox[{"Do", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"\[Theta]sort", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "<", 
                  RowBox[{"arg1", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "<", 
                  RowBox[{"\[Theta]sort", "[", 
                   RowBox[{"[", 
                    RowBox[{"k", "+", "1"}], "]"}], "]"}]}], ",", 
                 RowBox[{"Sow", "[", "i", "]"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", 
                 RowBox[{"Length", "[", "arg0", "]"}]}], "}"}]}], "]"}], 
             "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "3"}], "}"}]}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Ablock", 
        RowBox[{"(*", 
         RowBox[{"U", 
          RowBox[{"(", "1", ")"}], " ", "connection", " ", "between", " ", 
          "two", " ", "nearby", " ", "\[Theta]s"}], "*)"}], "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"pos0", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "===", 
              RowBox[{"{", "}"}]}], "\[Or]", 
             RowBox[{
              RowBox[{"pos1", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "===", 
              RowBox[{"{", "}"}]}]}], ",", "0", ",", 
            RowBox[{"Arg", "[", 
             RowBox[{"Det", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"vec0", "[", 
                 RowBox[{"[", 
                  RowBox[{"pos0", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}], 
                "\[Conjugate]"}], ".", 
               RowBox[{
                RowBox[{"vec1", "[", 
                 RowBox[{"[", 
                  RowBox[{"pos1", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}], 
                "\[Transpose]"}]}], "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "3"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Contribution", " ", "to", " ", "flux", " ", "over", " ", 
         "plaquette"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"ka", ",", "kb"}], "}"}], 
        RowBox[{"(*", 
         RowBox[{"\[Theta]0", "-", "\[Theta]1"}], "*)"}], "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"FirstPosition", "[", 
            RowBox[{"\[Theta]sort", ",", "\[Theta]0"}], "]"}], "//", 
           "First"}], ",", 
          RowBox[{"k1", "=", 
           RowBox[{
            RowBox[{"FirstPosition", "[", 
             RowBox[{"\[Theta]sort", ",", "\[Theta]1"}], "]"}], "//", 
            "First"}]}]}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{
         RowBox[{"Fyz", "[", 
          RowBox[{"[", 
           RowBox[{"nx", ",", "ny", ",", "nz"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Ablock", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", 
              RowBox[{"Min", "[", 
               RowBox[{"{", 
                RowBox[{"ka", ",", "kb"}], "}"}], "]"}], ",", 
              RowBox[{
               RowBox[{"Max", "[", 
                RowBox[{"{", 
                 RowBox[{"ka", ",", "kb"}], "}"}], "]"}], "-", "1"}]}], 
             "}"}]}], "]"}], "*", 
          RowBox[{"Sign", "[", 
           RowBox[{"ka", "-", "kb"}], "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"ka", ",", "kb"}], "}"}], 
        RowBox[{"(*", 
         RowBox[{"\[Theta]1", "-", "\[Theta]2"}], "*)"}], "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"FirstPosition", "[", 
            RowBox[{"\[Theta]sort", ",", "\[Theta]1"}], "]"}], "//", 
           "First"}], ",", 
          RowBox[{"k1", "=", 
           RowBox[{
            RowBox[{"FirstPosition", "[", 
             RowBox[{"\[Theta]sort", ",", "\[Theta]2"}], "]"}], "//", 
            "First"}]}]}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{
         RowBox[{"Fzx", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"nx", "-", "1"}], ",", "num", ",", "1"}], "]"}], ",", 
            "ny", ",", "nz"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Ablock", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", 
              RowBox[{"Min", "[", 
               RowBox[{"{", 
                RowBox[{"ka", ",", "kb"}], "}"}], "]"}], ",", 
              RowBox[{
               RowBox[{"Max", "[", 
                RowBox[{"{", 
                 RowBox[{"ka", ",", "kb"}], "}"}], "]"}], "-", "1"}]}], 
             "}"}]}], "]"}], "*", 
          RowBox[{"Sign", "[", 
           RowBox[{"ka", "-", "kb"}], "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"ka", ",", "kb"}], "}"}], 
        RowBox[{"(*", 
         RowBox[{"\[Theta]2", "-", "\[Theta]3"}], "*)"}], "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"FirstPosition", "[", 
            RowBox[{"\[Theta]sort", ",", "\[Theta]2"}], "]"}], "//", 
           "First"}], ",", 
          RowBox[{"k1", "=", 
           RowBox[{
            RowBox[{"FirstPosition", "[", 
             RowBox[{"\[Theta]sort", ",", "\[Theta]3"}], "]"}], "//", 
            "First"}]}]}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{
         RowBox[{"Fyz", "[", 
          RowBox[{"[", 
           RowBox[{"nx", ",", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"ny", "-", "1"}], ",", "num", ",", "1"}], "]"}], ",", 
            "nz"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Ablock", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", 
              RowBox[{"Min", "[", 
               RowBox[{"{", 
                RowBox[{"ka", ",", "kb"}], "}"}], "]"}], ",", 
              RowBox[{
               RowBox[{"Max", "[", 
                RowBox[{"{", 
                 RowBox[{"ka", ",", "kb"}], "}"}], "]"}], "-", "1"}]}], 
             "}"}]}], "]"}], "*", 
          RowBox[{"Sign", "[", 
           RowBox[{"ka", "-", "kb"}], "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"ka", ",", "kb"}], "}"}], 
        RowBox[{"(*", 
         RowBox[{"\[Theta]3", "-", "\[Theta]0"}], "*)"}], "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"FirstPosition", "[", 
            RowBox[{"\[Theta]sort", ",", "\[Theta]3"}], "]"}], "//", 
           "First"}], ",", 
          RowBox[{"k1", "=", 
           RowBox[{
            RowBox[{"FirstPosition", "[", 
             RowBox[{"\[Theta]sort", ",", "\[Theta]0"}], "]"}], "//", 
            "First"}]}]}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{
         RowBox[{"Fzx", "[", 
          RowBox[{"[", 
           RowBox[{"nx", ",", "ny", ",", "nz"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Ablock", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", 
              RowBox[{"Min", "[", 
               RowBox[{"{", 
                RowBox[{"ka", ",", "kb"}], "}"}], "]"}], ",", 
              RowBox[{
               RowBox[{"Max", "[", 
                RowBox[{"{", 
                 RowBox[{"ka", ",", "kb"}], "}"}], "]"}], "-", "1"}]}], 
             "}"}]}], "]"}], "*", 
          RowBox[{"Sign", "[", 
           RowBox[{"ka", "-", "kb"}], "]"}]}]}], "]"}], ";"}], 
      "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"nx", ",", "num"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"ny", ",", "num"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"nz", ",", "num"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f1", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"Map", "[", 
           RowBox[{"Total", ",", "Fxy", ",", 
            RowBox[{"{", "3", "}"}]}], "]"}], ",", 
          RowBox[{"2", " ", "Pi"}], ",", 
          RowBox[{"-", "Pi"}]}], "]"}], "//", "Total"}], "//", "Total"}], "//",
       "Total"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f2", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"Map", "[", 
           RowBox[{"Total", ",", "Fyz", ",", 
            RowBox[{"{", "3", "}"}]}], "]"}], ",", 
          RowBox[{"2", " ", "Pi"}], ",", 
          RowBox[{"-", "Pi"}]}], "]"}], "//", "Total"}], "//", "Total"}], "//",
       "Total"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f3", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"Map", "[", 
           RowBox[{"Total", ",", "Fzx", ",", 
            RowBox[{"{", "3", "}"}]}], "]"}], ",", 
          RowBox[{"2", " ", "Pi"}], ",", 
          RowBox[{"-", "Pi"}]}], "]"}], "//", "Total"}], "//", "Total"}], "//",
       "Total"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<maxmam value of flux= \>\"", ",", 
     RowBox[{"Max", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Max", "[", 
         RowBox[{"Abs", "[", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"Map", "[", 
             RowBox[{"Total", ",", "Fxy", ",", 
              RowBox[{"{", "3", "}"}]}], "]"}], ",", 
            RowBox[{"2", " ", "Pi"}], ",", 
            RowBox[{"-", "Pi"}]}], "]"}], "]"}], "]"}], ",", 
        RowBox[{"Max", "[", 
         RowBox[{"Abs", "[", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"Map", "[", 
             RowBox[{"Total", ",", "Fyz", ",", 
              RowBox[{"{", "3", "}"}]}], "]"}], ",", 
            RowBox[{"2", " ", "Pi"}], ",", 
            RowBox[{"-", "Pi"}]}], "]"}], "]"}], "]"}], ",", 
        RowBox[{"Max", "[", 
         RowBox[{"Abs", "[", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"Map", "[", 
             RowBox[{"Total", ",", "Fzx", ",", 
              RowBox[{"{", "3", "}"}]}], "]"}], ",", 
            RowBox[{"2", " ", "Pi"}], ",", 
            RowBox[{"-", "Pi"}]}], "]"}], "]"}], "]"}]}], "}"}], "]"}]}], 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<W3=\>\"", ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"f1", "+", "f2", "+", "f3"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", " ", "Pi"}], ")"}]}]}], "]"}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.9340805163995557`*^9, 3.9340805276623755`*^9}, {
   3.9340806801203*^9, 3.934080701457409*^9}, {3.934081958371584*^9, 
   3.9340821226609516`*^9}, {3.934086436518168*^9, 3.9340864825952034`*^9}, {
   3.9340868086759243`*^9, 3.9340868336060395`*^9}, {3.93409066729753*^9, 
   3.9340906718638988`*^9}, {3.9340917938226404`*^9, 3.934091808561432*^9}, {
   3.9340918701614976`*^9, 3.9340918720591574`*^9}, {3.9340919255764837`*^9, 
   3.934091938425929*^9}, {3.9340920201965485`*^9, 3.934092025543502*^9}, {
   3.934092079833194*^9, 3.93409208712072*^9}, {3.9340927180156097`*^9, 
   3.934092728017014*^9}, {3.934092782195719*^9, 3.9340928964848843`*^9}, {
   3.9340930295486317`*^9, 3.9340930350040092`*^9}, {3.9340931234130306`*^9, 
   3.9340931299278784`*^9}, {3.9340944186484857`*^9, 
   3.9340945321236763`*^9}, {3.9340946264373627`*^9, 
   3.9340946299645243`*^9}, {3.934095556855328*^9, 3.934095696678941*^9}, {
   3.934098042707839*^9, 3.934098081689781*^9}, {3.934098541442009*^9, 
   3.9340985516001744`*^9}, {3.9340986278115845`*^9, 
   3.9340986732776318`*^9}, {3.9340987254218445`*^9, 
   3.9340987314871864`*^9}, {3.934098979926512*^9, 3.934099066675496*^9}, {
   3.9340991284349384`*^9, 3.934099340295497*^9}, {3.9340993782879715`*^9, 
   3.934099528042959*^9}, {3.934099565160386*^9, 3.934099573374529*^9}, {
   3.934099615322592*^9, 3.934099620218872*^9}, {3.9340996692715716`*^9, 
   3.934099674057292*^9}, {3.9340997299794035`*^9, 3.9340998456745586`*^9}, {
   3.9340998781279173`*^9, 3.9340999330407596`*^9}, {3.934100020112822*^9, 
   3.9341000531638393`*^9}, {3.934100180365469*^9, 3.9341004048458242`*^9}, {
   3.9341004349188356`*^9, 3.9341004692389064`*^9}, {3.934100503525732*^9, 
   3.934100615807028*^9}, {3.9341007356982794`*^9, 3.934100856521681*^9}, {
   3.9341008876549926`*^9, 3.9341011485708017`*^9}, {3.934101263453637*^9, 
   3.9341013188540335`*^9}, 3.9341013494200487`*^9, {3.9341013936475487`*^9, 
   3.93410140796817*^9}, {3.9341014437500668`*^9, 3.9341015011933126`*^9}, {
   3.9341015932423396`*^9, 3.934101643860451*^9}, {3.9341017033363223`*^9, 
   3.934101762405259*^9}, {3.934101803807073*^9, 3.934101844045991*^9}, {
   3.9341018750971518`*^9, 3.934101881206335*^9}, {3.93410222178389*^9, 
   3.9341022231905813`*^9}, {3.934102808191146*^9, 3.9341028389811974`*^9}, {
   3.9341029133874984`*^9, 3.9341029321311255`*^9}, {3.934106262903898*^9, 
   3.93410634942022*^9}, {3.934106425440776*^9, 3.934106507712842*^9}, {
   3.9341066749143424`*^9, 3.9341067077744145`*^9}, {3.93410886962654*^9, 
   3.934108949713955*^9}, {3.9341110191884813`*^9, 3.9341110280683517`*^9}, {
   3.9341116108238688`*^9, 3.9341116108929844`*^9}, {3.9341116676412435`*^9, 
   3.934111668027087*^9}, {3.93433829482883*^9, 3.93433832164709*^9}, {
   3.9343387291653166`*^9, 3.934338740653921*^9}, {3.93433890853161*^9, 
   3.9343390230756936`*^9}, {3.9343392987870197`*^9, 3.934339408021834*^9}, {
   3.9343395100450497`*^9, 3.934339515683365*^9}, {3.9343397050513105`*^9, 
   3.934339782606097*^9}, 3.982311078896505*^9},
 CellLabel->
  "In[165]:=",ExpressionUUID->"12bf1c98-175d-4815-9ab6-edc3704403db"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux= \"\>", "\[InvisibleSpace]", 
   "0.2939231188486058`"}],
  SequenceForm["maxmam value of flux= ", 0.2939231188486058],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.934339031047456*^9, {3.9343393925882573`*^9, 3.9343394411669917`*^9}, 
   3.9343394850095067`*^9, 3.9343395230416403`*^9, 3.9343397906142864`*^9, 
   3.982311005389906*^9, {3.9823110615903225`*^9, 3.982311082101968*^9}, 
   3.982311268191613*^9, 3.9823114124235153`*^9, 3.982312863739069*^9, 
   3.9823137889811*^9, 3.9823141117681475`*^9, 3.9823145697450204`*^9, 
   3.982314823667469*^9, 3.982315378875054*^9, 3.982315479880411*^9, 
   3.982315724153324*^9, 3.9823158382926545`*^9, 3.982315943535102*^9, 
   3.9823160420190043`*^9, 3.9823163601682096`*^9, 3.982316551836173*^9, 
   3.9823167858451896`*^9, 3.9823170687081256`*^9, 3.9823172410190353`*^9, 
   3.9823174852068987`*^9, 3.982317599451677*^9, 3.982318106115816*^9, 
   3.9823182880596375`*^9, 3.9823183361715946`*^9, 3.9823185230858917`*^9, 
   3.982318668408803*^9, 3.9823189342024546`*^9, 3.98231898611782*^9, 
   3.982319144935718*^9, 3.9823195179755025`*^9, 3.9823617284213705`*^9, 
   3.9824575997641177`*^9, 3.9824576720841103`*^9, 3.9824578766909575`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[165]:=",ExpressionUUID->"23844631-8ce0-4917-\
a9d7-716279a639f6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3=\"\>", "\[InvisibleSpace]", "3.357252163767046`*^-16"}],
  SequenceForm["W3=", 3.357252163767046*^-16],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.934339031047456*^9, {3.9343393925882573`*^9, 3.9343394411669917`*^9}, 
   3.9343394850095067`*^9, 3.9343395230416403`*^9, 3.9343397906142864`*^9, 
   3.982311005389906*^9, {3.9823110615903225`*^9, 3.982311082101968*^9}, 
   3.982311268191613*^9, 3.9823114124235153`*^9, 3.982312863739069*^9, 
   3.9823137889811*^9, 3.9823141117681475`*^9, 3.9823145697450204`*^9, 
   3.982314823667469*^9, 3.982315378875054*^9, 3.982315479880411*^9, 
   3.982315724153324*^9, 3.9823158382926545`*^9, 3.982315943535102*^9, 
   3.9823160420190043`*^9, 3.9823163601682096`*^9, 3.982316551836173*^9, 
   3.9823167858451896`*^9, 3.9823170687081256`*^9, 3.9823172410190353`*^9, 
   3.9823174852068987`*^9, 3.982317599451677*^9, 3.982318106115816*^9, 
   3.9823182880596375`*^9, 3.9823183361715946`*^9, 3.9823185230858917`*^9, 
   3.982318668408803*^9, 3.9823189342024546`*^9, 3.98231898611782*^9, 
   3.982319144935718*^9, 3.9823195179755025`*^9, 3.9823617284213705`*^9, 
   3.9824575997641177`*^9, 3.9824576720841103`*^9, 3.982457876692957*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[165]:=",ExpressionUUID->"dc315425-c4c1-4ec9-\
a77d-9eba5b4f7985"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Random model", "Section",
 CellChangeTimes->{{3.982458061404334*^9, 
  3.982458065370475*^9}},ExpressionUUID->"240be950-ae53-4d6b-945b-\
c78af6103786"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"kx", ",", "ky", ",", "kz", ",", "n", ",", "\[Xi]", ",", "nmax"}], 
   "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"n", "=", "2"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Xi]", "=", "1."}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"nmax", "=", "1"}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Pre", "-", 
     RowBox[{
     "generate", " ", "random", " ", "matrices", " ", "and", " ", "store", 
      " ", "them"}]}], ",", 
    RowBox[{"indexed", " ", "by", " ", 
     RowBox[{"(", 
      RowBox[{"x", ",", "y", ",", "z"}], ")"}]}]}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"\[Sigma]2", "=", 
   RowBox[{
    RowBox[{"PauliMatrix", "[", "2", "]"}], "//", "N"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"J", "=", 
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{
     RowBox[{"IdentityMatrix", "[", "n", "]"}], ",", "\[Sigma]2"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"SeedRandom", "[", "]"}], 
  RowBox[{"(*", 
   RowBox[{
   "remove", " ", "this", " ", "line", " ", "if", " ", "reproducibility", " ",
     "is", " ", "not", " ", "needed"}], "*)"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rs", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"rMat", "=", 
     RowBox[{"Association", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"#", "->", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"RandomReal", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"2", "*", "n"}], ",", 
               RowBox[{"2", "*", "n"}]}], "}"}]}], "]"}], "+", 
           RowBox[{"I", "*", 
            RowBox[{"RandomReal", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"2", "*", "n"}], ",", 
                RowBox[{"2", "*", "n"}]}], "}"}]}], "]"}]}]}], ")"}]}], "&"}],
        "/@", "rs"}], "]"}]}], ";"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.98245820362894*^9, 3.98245820362894*^9}, {
   3.982458240228928*^9, 3.9824582518464394`*^9}, {3.982458314106683*^9, 
   3.9824583865528793`*^9}, {3.98245892142552*^9, 3.9824589238695846`*^9}, {
   3.982458981352435*^9, 3.982459032351742*^9}, {3.9824591618928556`*^9, 
   3.9824591798716545`*^9}, 3.9824597058941298`*^9, {3.9824597815486317`*^9, 
   3.982459781904583*^9}, {3.982459857389189*^9, 3.982459861708006*^9}, {
   3.982459980251563*^9, 3.982460006606328*^9}, {3.9824602313878074`*^9, 
   3.982460358229051*^9}, {3.982460521370717*^9, 3.982460526861326*^9}, 
   3.982460630955868*^9, {3.982461013006487*^9, 3.9824610142429113`*^9}, 
   3.9824614838461385`*^9, {3.9824615508772273`*^9, 3.98246156080021*^9}, {
   3.9824616289671135`*^9, 3.9824616298887663`*^9}, {3.982462163049183*^9, 
   3.982462188096343*^9}, {3.982462218924136*^9, 3.982462233128558*^9}, {
   3.982462267206001*^9, 3.982462355956944*^9}, {3.9824625013891473`*^9, 
   3.9824625172290134`*^9}, {3.9824627550819826`*^9, 
   3.9824627613339157`*^9}, {3.9824632474892516`*^9, 3.982463247623765*^9}, {
   3.982463710181491*^9, 3.9824637759922776`*^9}, 3.9824638138228507`*^9, {
   3.982463876521673*^9, 3.9824639059699483`*^9}, {3.982464218139534*^9, 
   3.982464223751648*^9}, {3.9824642605012817`*^9, 3.9824643182093678`*^9}, {
   3.982464420041581*^9, 3.982464427711747*^9}, 3.982464548437352*^9, {
   3.982464811317977*^9, 3.982464812642603*^9}, {3.982467034449546*^9, 
   3.9824670412795577`*^9}},ExpressionUUID->"c54e8340-82c3-45d4-9dfa-\
937dfa1d3e19"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rMat", "=", 
   RowBox[{"\[LeftAssociation]", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0"}], "}"}], "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "0.7918133387913802`"}], "-", 
           RowBox[{"0.9678402794205629`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.6948378235476271`"}], "+", 
           RowBox[{"0.9356055084790089`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{"0.24888406978996036`", "\[VeryThinSpace]", "+", 
           RowBox[{"0.8387245575559517`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.4450918955041825`"}], "+", 
           RowBox[{"0.42002764576420226`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "0.14851532942767465`"}], "+", 
           RowBox[{"0.8821503967645739`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.4347375287116675`"}], "+", 
           RowBox[{"0.3570392717403341`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.08586057851527107`"}], "-", 
           RowBox[{"0.6140442466731826`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.14957176470991573`"}], "+", 
           RowBox[{"0.28189347090999517`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "0.7877998825777079`"}], "+", 
           RowBox[{"0.9808080296608912`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.3872192347195367`"}], "+", 
           RowBox[{"0.12645629384372548`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.6689482132863449`"}], "+", 
           RowBox[{"0.28546545319030603`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.2490746320941346`"}], "+", 
           RowBox[{"0.8895230966029981`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "0.6450335021706248`"}], "-", 
           RowBox[{"0.5654499543466174`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.3015045766425146`"}], "+", 
           RowBox[{"0.5421134838439521`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.6690053830403389`"}], "+", 
           RowBox[{"0.6889916696298606`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.7602248631092405`"}], "+", 
           RowBox[{"0.11613164879489579`", " ", "\[ImaginaryI]"}]}]}], 
         "}"}]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "0"}], "}"}], "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "0.35572084966446305`"}], "-", 
           RowBox[{"0.7540672294948219`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{"0.4542494290598884`", "\[VeryThinSpace]", "-", 
           RowBox[{"0.4482796571552137`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{"0.5629348963014547`", "\[VeryThinSpace]", "+", 
           RowBox[{"0.7203146829359603`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.30684904131573854`"}], "+", 
           RowBox[{"0.3828744778218893`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "0.2569663784264087`"}], "+", 
           RowBox[{"0.7065052124260771`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.21976378565021015`"}], "+", 
           RowBox[{"0.3444974215703791`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{"0.4997465279930693`", "\[VeryThinSpace]", "-", 
           RowBox[{"0.3220881317569493`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.9731422219908903`"}], "-", 
           RowBox[{"0.271289922966655`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"0.8758620169673441`", "\[VeryThinSpace]", "+", 
           RowBox[{"0.665171427781023`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.23082308730730583`"}], "-", 
           RowBox[{"0.001155929104774689`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.5756633258868815`"}], "-", 
           RowBox[{"0.26703155618052055`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{"0.3903113159758389`", "\[VeryThinSpace]", "-", 
           RowBox[{"0.24019201983130545`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"0.549034017483979`", "\[VeryThinSpace]", "-", 
           RowBox[{"0.8645565281323204`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.47692022987078264`"}], "+", 
           RowBox[{"0.3107124316179908`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{"0.3376945946105585`", "\[VeryThinSpace]", "-", 
           RowBox[{"0.2569625266113409`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.6757124701422952`"}], "+", 
           RowBox[{"0.13428586055950165`", " ", "\[ImaginaryI]"}]}]}], 
         "}"}]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "0.7719767890161147`"}], "+", 
           RowBox[{"0.04600925284466095`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.8422757202446016`"}], "-", 
           RowBox[{"0.8227743311389659`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{"0.8077249985240362`", "\[VeryThinSpace]", "+", 
           RowBox[{"0.31297380480926673`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{"0.3212303819182081`", "\[VeryThinSpace]", "+", 
           RowBox[{"0.830734556211822`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"0.6557290942699989`", "\[VeryThinSpace]", "+", 
           RowBox[{"0.020265129513037383`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.4086063717688675`"}], "+", 
           RowBox[{"0.2327250974493329`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{"0.5624501066517031`", "\[VeryThinSpace]", "+", 
           RowBox[{"0.5635166000757601`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{"0.311332921339051`", "\[VeryThinSpace]", "+", 
           RowBox[{"0.04075741957992074`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "0.05223263796489741`"}], "+", 
           RowBox[{"0.48085139752953143`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.4655536284733395`"}], "-", 
           RowBox[{"0.5358323444632656`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{"0.8700133939671204`", "\[VeryThinSpace]", "+", 
           RowBox[{"0.38608449299175707`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.7485771503740621`"}], "+", 
           RowBox[{"0.9462796039355745`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"0.6214918862826946`", "\[VeryThinSpace]", "-", 
           RowBox[{"0.03853127819168822`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.4624251263634154`"}], "-", 
           RowBox[{"0.3699640825177899`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{"0.11377857509112577`", "\[VeryThinSpace]", "-", 
           RowBox[{"0.04466096680381959`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.5851201185397477`"}], "-", 
           RowBox[{"0.7710569445294215`", " ", "\[ImaginaryI]"}]}]}], "}"}]}],
        "}"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "0"}], "}"}], "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"0.20160301549893722`", "\[VeryThinSpace]", "+", 
           RowBox[{"0.7762198756261811`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{"0.46305831985308776`", "\[VeryThinSpace]", "-", 
           RowBox[{"0.6353004407902838`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.4128402871073611`"}], "-", 
           RowBox[{"0.8476880095341683`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.2277383898780263`"}], "+", 
           RowBox[{"0.932136966705146`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "0.8553470945648365`"}], "-", 
           RowBox[{"0.8560017051128685`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.5558381221069073`"}], "+", 
           RowBox[{"0.07957362870481877`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{"0.1429209609075932`", "\[VeryThinSpace]", "-", 
           RowBox[{"0.30749434714011725`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.08580463445917585`"}], "+", 
           RowBox[{"0.75093522389919`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "0.4026460826609566`"}], "+", 
           RowBox[{"0.9349058922625093`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{"0.2462493016928291`", "\[VeryThinSpace]", "-", 
           RowBox[{"0.9132812154689178`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.14467519952449104`"}], "-", 
           RowBox[{"0.028718199635900277`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{"0.7201305809378411`", "\[VeryThinSpace]", "+", 
           RowBox[{"0.6666826420972027`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "0.7932421274811219`"}], "-", 
           RowBox[{"0.6515568914209027`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.7569616576975933`"}], "-", 
           RowBox[{"0.9834850059285745`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{"0.07398392074047067`", "\[VeryThinSpace]", "-", 
           RowBox[{"0.8403634487187968`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.5290432389807038`"}], "-", 
           RowBox[{"0.8757524597059367`", " ", "\[ImaginaryI]"}]}]}], "}"}]}],
        "}"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"-", "1"}], ",", "0"}], "}"}], "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"0.1335650207359036`", "\[VeryThinSpace]", "-", 
           RowBox[{"0.2517264565964461`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.8563238636505277`"}], "+", 
           RowBox[{"0.8769530927891647`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.19232934137322966`"}], "-", 
           RowBox[{"0.4922957501797174`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.8713106642433801`"}], "+", 
           RowBox[{"0.6033419048372077`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "0.3648801456486548`"}], "-", 
           RowBox[{"0.1954302124202476`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{"0.6615377175883657`", "\[VeryThinSpace]", "+", 
           RowBox[{"0.635501725190418`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.26558974969685645`"}], "-", 
           RowBox[{"0.912532949684266`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{"0.7653145641645374`", "\[VeryThinSpace]", "-", 
           RowBox[{"0.4904526443659316`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "0.6567085420544752`"}], "-", 
           RowBox[{"0.8375845320708781`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{"0.530922970884943`", "\[VeryThinSpace]", "-", 
           RowBox[{"0.9559153570202334`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{"0.912269565497148`", "\[VeryThinSpace]", "-", 
           RowBox[{"0.05629559890944158`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{"0.3515828890938413`", "\[VeryThinSpace]", "-", 
           RowBox[{"0.6690822261443587`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "0.9281346478599164`"}], "-", 
           RowBox[{"0.6847315842232438`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.06939567432985472`"}], "-", 
           RowBox[{"0.3366471306287915`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{"0.7296917186999332`", "\[VeryThinSpace]", "-", 
           RowBox[{"0.6111330826719747`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.2571270050987291`"}], "-", 
           RowBox[{"0.8988162874405834`", " ", "\[ImaginaryI]"}]}]}], "}"}]}],
        "}"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "1"}], "}"}], "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"0.9618987774159033`", "\[VeryThinSpace]", "-", 
           RowBox[{"0.4341902405156999`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{"0.6454762887135197`", "\[VeryThinSpace]", "-", 
           RowBox[{"0.3430430253242682`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{"0.3736405349526666`", "\[VeryThinSpace]", "-", 
           RowBox[{"0.7659850925246716`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{"0.5035158419455907`", "\[VeryThinSpace]", "-", 
           RowBox[{"0.9092056881102297`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "0.18958784634455483`"}], "+", 
           RowBox[{"0.3641986910711612`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{"0.8014008637057111`", "\[VeryThinSpace]", "+", 
           RowBox[{"0.5757316160652555`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.5801481654219209`"}], "-", 
           RowBox[{"0.9722638333301896`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.7403710388278961`"}], "-", 
           RowBox[{"0.2383380716387289`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"0.5204203495992958`", "\[VeryThinSpace]", "-", 
           RowBox[{"0.7089785139093285`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.39742704905999116`"}], "-", 
           RowBox[{"0.13484490436622387`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{"0.9851934676825929`", "\[VeryThinSpace]", "+", 
           RowBox[{"0.320627212622969`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{"0.42677539252030794`", "\[VeryThinSpace]", "-", 
           RowBox[{"0.4544634332808264`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"0.8725172367890477`", "\[VeryThinSpace]", "+", 
           RowBox[{"0.9380523044424205`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.23521064104322464`"}], "+", 
           RowBox[{"0.054232503036992785`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.6634248351680831`"}], "+", 
           RowBox[{"0.6910853768537999`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.35715448610161493`"}], "+", 
           RowBox[{"0.026388355301911748`", " ", "\[ImaginaryI]"}]}]}], 
         "}"}]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{"-", "1"}]}], "}"}], "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "0.6151116828267806`"}], "-", 
           RowBox[{"0.5542562129496376`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{"0.4187254270209877`", "\[VeryThinSpace]", "+", 
           RowBox[{"0.8826095420836637`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.9654041090656711`"}], "-", 
           RowBox[{"0.8629182387056371`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{"0.32108169038177126`", "\[VeryThinSpace]", "+", 
           RowBox[{"0.8201200189940079`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"0.8425883560268463`", "\[VeryThinSpace]", "+", 
           RowBox[{"0.3876169793017552`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.18907648210715822`"}], "+", 
           RowBox[{"0.040043938167857895`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{"0.5543459051682564`", "\[VeryThinSpace]", "-", 
           RowBox[{"0.158964591013933`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.5876973823135181`"}], "+", 
           RowBox[{"0.3123808285306673`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "0.9553168591408236`"}], "+", 
           RowBox[{"0.3527161690586871`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{"0.5040503480571066`", "\[VeryThinSpace]", "-", 
           RowBox[{"0.3668061714415094`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.36293069713174253`"}], "-", 
           RowBox[{"0.01588246469934962`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.9535266657815749`"}], "+", 
           RowBox[{"0.2594565013095882`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "0.3259914400619066`"}], "-", 
           RowBox[{"0.4599034963634634`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.9248565091321641`"}], "+", 
           RowBox[{"0.3164474817021006`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.8510268614317824`"}], "-", 
           RowBox[{"0.9844448475296033`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.5006607887208063`"}], "+", 
           RowBox[{"0.2817874292473519`", " ", "\[ImaginaryI]"}]}]}], "}"}]}],
        "}"}]}]}], "\[RightAssociation]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.982466942148691*^9, 3.9824669530297747`*^9}, {
  3.9824670471084595`*^9, 3.9824670478978195`*^9}},
 CellLabel->
  "In[3980]:=",ExpressionUUID->"695f9f68-7680-420e-8584-d23b4a2723bc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"gFunc", "[", 
     RowBox[{
      RowBox[{"kx_", "?", "NumericQ"}], ",", 
      RowBox[{"ky_", "?", "NumericQ"}], ",", 
      RowBox[{"kz_", "?", "NumericQ"}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"g0", ",", "g"}], "}"}], ",", 
      RowBox[{
       RowBox[{"g0", "=", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"rMat", "[", 
            RowBox[{"rs", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "]"}], "*", 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "I"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"kx", "*", 
                 RowBox[{"rs", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "1"}], "]"}], "]"}]}], "+", 
                RowBox[{"ky", "*", 
                 RowBox[{"rs", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "+", 
                RowBox[{"kz", "*", 
                 RowBox[{"rs", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "3"}], "]"}], "]"}]}]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"Sqrt", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"rs", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "1"}], "]"}], "]"}], "^", "2"}], "+", 
                RowBox[{
                 RowBox[{"rs", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "2"}], "]"}], "]"}], "^", "2"}], "+", 
                RowBox[{
                 RowBox[{"rs", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "3"}], "]"}], "]"}], "^", "2"}]}], "]"}],
               "/", "\[Xi]"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"Length", "[", "rs", "]"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"g", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"g0", "+", 
           RowBox[{"J", ".", 
            RowBox[{"Conjugate", "[", "g0", "]"}], ".", "J"}]}], ")"}], "/", 
         "2"}]}], ";", "\[IndentingNewLine]", "g"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"funi", ":", 
    RowBox[{"unitarization", " ", "by", " ", "SVD"}]}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"unitarizationandSVlist", "[", "g_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"U", ",", "\[CapitalSigma]", ",", "V"}], "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"U", ",", "\[CapitalSigma]", ",", "V"}], "}"}], "=", 
        RowBox[{"SingularValueDecomposition", "[", "g", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"U", ".", 
          RowBox[{"ConjugateTranspose", "[", "V", "]"}]}], ",", 
         RowBox[{"Max", "[", 
          RowBox[{"Diagonal", "[", "\[CapitalSigma]", "]"}], "]"}], ",", 
         RowBox[{"(*", 
          RowBox[{"maximum", " ", "singular", " ", "value"}], "*)"}], 
         RowBox[{"Min", "[", 
          RowBox[{"Diagonal", "[", "\[CapitalSigma]", "]"}], "]"}]}], 
        "}"}]}]}], " ", 
     RowBox[{"(*", 
      RowBox[{"minimum", " ", "singular", " ", "value"}], "*)"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Distribute", " ", "definitions", " ", "to", " ", "parallel", " ", 
    "kernels"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DistributeDefinitions", "[", 
   RowBox[{
   "gFunc", ",", "unitarizationandSVlist", ",", "rMat", ",", "n", ",", 
    "\[Xi]", ",", "nmax", ",", "\[Sigma]2", ",", "J"}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.98245820362894*^9, 3.98245820362894*^9}, {
   3.982458240228928*^9, 3.9824582518464394`*^9}, {3.982458314106683*^9, 
   3.9824583865528793`*^9}, {3.98245892142552*^9, 3.9824589238695846`*^9}, {
   3.982458981352435*^9, 3.982459032351742*^9}, {3.9824591618928556`*^9, 
   3.9824591798716545`*^9}, 3.9824597058941298`*^9, {3.9824597815486317`*^9, 
   3.982459781904583*^9}, {3.982459857389189*^9, 3.982459861708006*^9}, {
   3.982459980251563*^9, 3.982460006606328*^9}, {3.9824602313878074`*^9, 
   3.982460358229051*^9}, {3.982460521370717*^9, 3.982460526861326*^9}, 
   3.982460630955868*^9, {3.982461013006487*^9, 3.9824610142429113`*^9}, 
   3.9824614838461385`*^9, {3.9824615508772273`*^9, 3.98246156080021*^9}, {
   3.9824616289671135`*^9, 3.9824616298887663`*^9}, {3.982462163049183*^9, 
   3.982462188096343*^9}, {3.982462218924136*^9, 3.982462233128558*^9}, {
   3.982462267206001*^9, 3.982462355956944*^9}, {3.9824625013891473`*^9, 
   3.9824625172290134`*^9}, {3.9824627550819826`*^9, 
   3.9824627613339157`*^9}, {3.9824632474892516`*^9, 3.982463247623765*^9}, {
   3.982463710181491*^9, 3.9824637759922776`*^9}, 3.9824638138228507`*^9, {
   3.982463876521673*^9, 3.9824639059699483`*^9}, {3.982464218139534*^9, 
   3.982464223751648*^9}, {3.9824642605012817`*^9, 3.9824643182093678`*^9}, {
   3.982464420041581*^9, 3.982464427711747*^9}, 3.982464548437352*^9, {
   3.982464811317977*^9, 3.982464812642603*^9}, {3.982467034449546*^9, 
   3.9824670412795577`*^9}},
 CellLabel->
  "In[3981]:=",ExpressionUUID->"ec819dfb-dde0-4362-8f35-d9e28df511de"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"num", "=", "12"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Delta]", "=", 
   RowBox[{"2", "*", 
    RowBox[{"Pi", "/", "num"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tmp", "=", 
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "res", "}"}], ",", 
       RowBox[{
        RowBox[{"res", "=", 
         RowBox[{"unitarizationandSVlist", "[", 
          RowBox[{"gFunc", "[", 
           RowBox[{"kx", ",", "ky", ",", "kz"}], "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Eigensystem", "[", 
           RowBox[{"res", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
          RowBox[{"res", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", 
          RowBox[{"res", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], "}"}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"kx", ",", "0", ",", 
       RowBox[{
        RowBox[{"2", "*", "Pi"}], "-", "\[Delta]"}], ",", "\[Delta]"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"ky", ",", "0", ",", 
       RowBox[{
        RowBox[{"2", "*", "Pi"}], "-", "\[Delta]"}], ",", "\[Delta]"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"kz", ",", "0", ",", 
       RowBox[{
        RowBox[{"2", "*", "Pi"}], "-", "\[Delta]"}], ",", "\[Delta]"}], "}"}],
      ",", 
     RowBox[{"Method", "->", "\"\<CoarsestGrained\>\""}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Esys", "=", 
   RowBox[{"tmp", "[", 
    RowBox[{"[", 
     RowBox[{"All", ",", "All", ",", "All", ",", "1"}], "]"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"maxSVlist", "=", 
   RowBox[{"tmp", "[", 
    RowBox[{"[", 
     RowBox[{"All", ",", "All", ",", "All", ",", "2"}], "]"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"minSVlist", "=", 
    RowBox[{"tmp", "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", "All", ",", "All", ",", "3"}], "]"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Sort", " ", "by", " ", "increasing", " ", "order", " ", "of", " ", 
    "angle", " ", "of", " ", "eigenvalues"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Esys", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"SortBy", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Esys", "[", 
            RowBox[{"[", 
             RowBox[{"nx", ",", "ny", ",", "nz"}], "]"}], "]"}], 
           "\[Transpose]"}], ",", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"Arg", "[", 
              RowBox[{"First", "[", "#", "]"}], "]"}], ",", 
             RowBox[{"2", "*", "Pi"}]}], "]"}], "&"}]}], "]"}], 
        "\[Transpose]"}], ",", 
       RowBox[{"{", 
        RowBox[{"nx", ",", "num"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"ny", ",", "num"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"nz", ",", "num"}], "}"}]}], "]"}]}], ";"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Esys", "=", 
    RowBox[{"ParallelTable", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"SortBy", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Esys", "[", 
           RowBox[{"[", 
            RowBox[{"nx", ",", "ny", ",", "nz"}], "]"}], "]"}], 
          "\[Transpose]"}], ",", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"Arg", "[", 
             RowBox[{"First", "[", "#", "]"}], "]"}], ",", 
            RowBox[{"2", "*", "Pi"}]}], "]"}], "&"}]}], "]"}], 
       "\[Transpose]"}], ",", 
      RowBox[{"{", 
       RowBox[{"nx", ",", "num"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"ny", ",", "num"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"nz", ",", "num"}], "}"}], ",", 
      RowBox[{"Method", "->", "\"\<CoarsestGrained\>\""}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Instead", " ", "of", " ", "PBC"}], ",", " ", 
    RowBox[{
    "add", " ", "a", " ", "copy", " ", "at", " ", "site", " ", "1", " ", 
     "after", " ", "the", " ", "x"}], ",", "y", ",", 
    RowBox[{"z", "=", "num"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Esys", "=", 
   RowBox[{"AppendTo", "[", 
    RowBox[{"Esys", ",", 
     RowBox[{"Esys", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Esys", "[", 
      RowBox[{"[", "nx", "]"}], "]"}], "=", 
     RowBox[{"AppendTo", "[", 
      RowBox[{
       RowBox[{"Esys", "[", 
        RowBox[{"[", "nx", "]"}], "]"}], ",", 
       RowBox[{"Esys", "[", 
        RowBox[{"[", 
         RowBox[{"nx", ",", "1"}], "]"}], "]"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"nx", ",", 
      RowBox[{"Length", "[", "Esys", "]"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Esys", "[", 
      RowBox[{"[", 
       RowBox[{"nx", ",", "ny"}], "]"}], "]"}], "=", 
     RowBox[{"AppendTo", "[", 
      RowBox[{
       RowBox[{"Esys", "[", 
        RowBox[{"[", 
         RowBox[{"nx", ",", "ny"}], "]"}], "]"}], ",", 
       RowBox[{"Esys", "[", 
        RowBox[{"[", 
         RowBox[{"nx", ",", "ny", ",", "1"}], "]"}], "]"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"nx", ",", 
      RowBox[{"Length", "[", "Esys", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"ny", ",", 
      RowBox[{"Length", "[", "Esys", "]"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Earg", "=", 
   RowBox[{"Mod", "[", 
    RowBox[{
     RowBox[{"Arg", "/@", 
      RowBox[{"Esys", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "All", ",", "All", ",", "1"}], "]"}], "]"}]}], 
     ",", 
     RowBox[{"2", "*", "Pi"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Evec", "=", 
   RowBox[{"Esys", "[", 
    RowBox[{"[", 
     RowBox[{"All", ",", "All", ",", "All", ",", "2"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Maximum singular value of g(k) = \>\"", ",", 
    RowBox[{"Max", "[", "maxSVlist", "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"\"\<Minimum singular value of g(k) = \>\"", ",", 
     RowBox[{"Min", "[", "minSVlist", "]"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Compute", " ", "gap", " ", "parameters", " ", "\[Theta]", " ", "over", 
    " ", "cubes"}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"\[Beta]", "=", "0.5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Epsilon]", "=", "0."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Theta]s", "=", 
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"lis", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Earg", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"nx", "+", "\[Delta]x"}], ",", 
              RowBox[{"ny", "+", "\[Delta]y"}], ",", 
              RowBox[{"nz", "+", "\[Delta]z"}]}], "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Delta]x", ",", "0", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Delta]y", ",", "0", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Delta]z", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", 
         "3"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"interval", "=", 
       RowBox[{"Interval", "@@", 
        RowBox[{
         RowBox[{"Reap", "[", 
          RowBox[{"Do", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"i", "=", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"\[Theta]", "-", 
                 RowBox[{"\[Beta]", "*", 
                  RowBox[{"Pi", "/", 
                   RowBox[{"(", 
                    RowBox[{"2", "*", "n"}], ")"}]}]}], "+", "\[Epsilon]"}], 
                ",", 
                RowBox[{"\[Theta]", "+", 
                 RowBox[{"\[Beta]", "*", 
                  RowBox[{"Pi", "/", 
                   RowBox[{"(", 
                    RowBox[{"2", "*", "n"}], ")"}]}]}], "-", "\[Epsilon]"}]}],
                "}"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"Which", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"i", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "<", "0"}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"Sow", "[", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", 
                   RowBox[{"i", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "]"}], ";", 
                RowBox[{"Sow", "[", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"i", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", 
                    RowBox[{"2", "*", "Pi"}]}], ",", 
                   RowBox[{"2", "*", "Pi"}]}], "}"}], "]"}], ";"}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"i", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ">", 
                RowBox[{"2", "*", "Pi"}]}], ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"Sow", "[", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", 
                   RowBox[{
                    RowBox[{"i", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "-", 
                    RowBox[{"2", "*", "Pi"}]}]}], "}"}], "]"}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"Sow", "[", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"i", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                   RowBox[{"2", "*", "Pi"}]}], "}"}], "]"}], ";"}], ",", 
               "\[IndentingNewLine]", "True", ",", 
               RowBox[{
                RowBox[{"Sow", "[", "i", "]"}], ";"}]}], 
              "\[IndentingNewLine]", "]"}], ";"}], ",", "\[IndentingNewLine]", 
            RowBox[{"{", 
             RowBox[{"\[Theta]", ",", "lis"}], "}"}]}], "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "1"}], "]"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"NumberLinePlot", "[", "interval", "]"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Take", " ", "\[Theta]", " ", "from", " ", "the", " ", "largest", " ", 
        "interval", " ", "of", " ", "complement"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"l", "=", 
       RowBox[{"Length", "[", "interval", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"diff", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"interval", "[", 
            RowBox[{"[", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"i", "+", "1"}], ",", "l", ",", "1"}], "]"}], "]"}], 
            "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "-", 
          RowBox[{
           RowBox[{"interval", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "l"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"diff", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{"#", ",", 
           RowBox[{"2", "*", "Pi"}]}], "]"}], "&"}], "/@", "diff"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"i0", 
       RowBox[{"(*", 
        RowBox[{
        "number", " ", "index", " ", "of", " ", "largest", " ", "interval"}], 
        "*)"}], "=", 
       RowBox[{
        RowBox[{"Ordering", "[", 
         RowBox[{"diff", ",", 
          RowBox[{"-", "1"}]}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"\[Theta]", "=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"i0", "<", "l"}], ",", "\[IndentingNewLine]", 
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"Mean", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"interval", "[", 
                RowBox[{"[", "i0", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"interval", "[", 
                RowBox[{"[", 
                 RowBox[{"i0", "+", "1"}], "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], "}"}], "]"}], ",", 
           RowBox[{"2", "*", "Pi"}]}], "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Mean", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"interval", "[", 
                  RowBox[{"[", "i0", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{"interval", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "+", 
                 RowBox[{"2", "*", "Pi"}]}]}], "}"}], "]"}], "+", 
             RowBox[{"1.", "^", 
              RowBox[{"-", "10"}]}]}], ",", 
            RowBox[{"2", "*", "Pi"}]}], "]"}], "-", 
          RowBox[{"1.", "^", 
           RowBox[{"-", "10"}]}]}]}], "\[IndentingNewLine]", "]"}]}], ";", 
      "\[IndentingNewLine]", "\[Theta]"}], ",", 
     RowBox[{"{", 
      RowBox[{"nx", ",", "num"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"ny", ",", "num"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"nz", ",", "num"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<maxmum value of \[Theta]-gap parameter: \>\"", ",", 
    RowBox[{"Max", "[", "\[Theta]s", "]"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.98245820362894*^9, 3.98245820362894*^9}, {
   3.982458240228928*^9, 3.9824582518464394`*^9}, {3.982458314106683*^9, 
   3.9824583865528793`*^9}, {3.98245892142552*^9, 3.9824589238695846`*^9}, {
   3.982458981352435*^9, 3.982459032351742*^9}, {3.9824591618928556`*^9, 
   3.9824591798716545`*^9}, 3.9824597058941298`*^9, {3.9824597815486317`*^9, 
   3.982459781904583*^9}, {3.982459857389189*^9, 3.982459861708006*^9}, {
   3.982459980251563*^9, 3.982460006606328*^9}, {3.9824602313878074`*^9, 
   3.982460358229051*^9}, {3.982460521370717*^9, 3.982460526861326*^9}, 
   3.982460630955868*^9, {3.982461013006487*^9, 3.9824610142429113`*^9}, 
   3.9824614838461385`*^9, {3.9824615508772273`*^9, 3.98246156080021*^9}, {
   3.9824616289671135`*^9, 3.9824616298887663`*^9}, {3.982462163049183*^9, 
   3.982462188096343*^9}, {3.982462218924136*^9, 3.982462233128558*^9}, {
   3.982462267206001*^9, 3.982462355956944*^9}, {3.9824625013891473`*^9, 
   3.9824625172290134`*^9}, {3.9824627550819826`*^9, 
   3.9824627613339157`*^9}, {3.9824632474892516`*^9, 3.982463247623765*^9}, {
   3.982463710181491*^9, 3.9824637759922776`*^9}, 3.9824638138228507`*^9, {
   3.982463876521673*^9, 3.9824639059699483`*^9}, {3.982464218139534*^9, 
   3.982464223751648*^9}, {3.9824642605012817`*^9, 3.9824643182093678`*^9}, {
   3.982464420041581*^9, 3.982464427711747*^9}, 3.982464548437352*^9, {
   3.982464811317977*^9, 3.9824648182858763`*^9}, {3.982464863750136*^9, 
   3.982464864384011*^9}, {3.982465096657852*^9, 3.982465096876162*^9}, {
   3.9824651433677645`*^9, 3.9824651615616446`*^9}},
 CellLabel->
  "In[3984]:=",ExpressionUUID->"4b927717-6338-4d2e-a00e-76fe74c30942"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "2.7251274761175845`"}],
  SequenceForm["Maximum singular value of g(k) = ", 2.7251274761175845`],
  Editable->False]], "Print",
 CellChangeTimes->{{3.9824645613600507`*^9, 3.9824647762218213`*^9}, 
   3.9824648216531878`*^9, 3.982464870033126*^9, 3.982465105395118*^9, {
   3.9824651448045635`*^9, 3.982465162120149*^9}, 3.982467064769762*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[3984]:=",ExpressionUUID->"bc6851ca-6b79-4e4b-\
b366-a45ec82e572a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Minimum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "0.10227117249870483`"}],
  SequenceForm["Minimum singular value of g(k) = ", 0.10227117249870483`],
  Editable->False]], "Print",
 CellChangeTimes->{{3.9824645613600507`*^9, 3.9824647762218213`*^9}, 
   3.9824648216531878`*^9, 3.982464870033126*^9, 3.982465105395118*^9, {
   3.9824651448045635`*^9, 3.982465162120149*^9}, 3.9824670647743516`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[3984]:=",ExpressionUUID->"677a6e22-a1c1-4ec6-\
8dc6-7bbb5fba5dc8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmum value of \[Theta]-gap parameter: \"\>", 
   "\[InvisibleSpace]", "3.141592653589793`"}],
  SequenceForm["maxmum value of \[Theta]-gap parameter: ", 3.141592653589793],
  Editable->False]], "Print",
 CellChangeTimes->{{3.9824645613600507`*^9, 3.9824647762218213`*^9}, 
   3.9824648216531878`*^9, 3.982464870033126*^9, 3.982465105395118*^9, {
   3.9824651448045635`*^9, 3.982465162120149*^9}, 3.98246706504661*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[3984]:=",ExpressionUUID->"1c7c5391-3c85-4a8f-\
9c59-1e2f2c630302"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Lattice formula using ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalPhi]", "p"], TraditionalForm]],ExpressionUUID->
  "c5c385c5-f081-4be5-b8b6-2cd57d0ba183"],
 " (formula of the v1 version). \nThe flux ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalPhi]", "p"], TraditionalForm]],ExpressionUUID->
  "743c28b1-cd37-4f07-8f62-d80d2f067ebc"],
 " over a plaquette p is evaluated only at the plaquette p. \nW3 is not \
quantized in general. "
}], "Subsubsection",
 CellChangeTimes->{{3.9339972249588056`*^9, 3.933997237454937*^9}, {
  3.9340776249992247`*^9, 3.934077639744156*^9}, {3.934337366319519*^9, 
  3.9343373669618*^9}, {3.9343376963669233`*^9, 3.934337716400696*^9}, {
  3.934338131002316*^9, 
  3.934338171461375*^9}},ExpressionUUID->"9acdffd5-0024-4fc5-8a94-\
3631d663a85f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Fxy", 
   RowBox[{"(*", 
    RowBox[{"flux", " ", "over", " ", "kxky", " ", "plnae"}], "*)"}], "=", 
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Theta]1", "=", 
       RowBox[{"\[Theta]s", "[", 
        RowBox[{"[", 
         RowBox[{"nx", ",", "ny", ",", "nz"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"\[Theta]2", "=", 
       RowBox[{"\[Theta]s", "[", 
        RowBox[{"[", 
         RowBox[{"nx", ",", "ny", ",", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"nz", "+", "1"}], ",", "num", ",", "1"}], "]"}]}], "]"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Theta]min", ",", "\[Theta]max"}], "}"}], "=", 
       RowBox[{"MinMax", "[", 
        RowBox[{"{", 
         RowBox[{"\[Theta]1", ",", "\[Theta]2"}], "}"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"posxy", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"nx", ",", "ny", ",", 
           RowBox[{"nz", "+", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"nx", "+", "1"}], ",", "ny", ",", 
           RowBox[{"nz", "+", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"nx", "+", "1"}], ",", 
           RowBox[{"ny", "+", "1"}], ",", 
           RowBox[{"nz", "+", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"nx", ",", 
           RowBox[{"ny", "+", "1"}], ",", 
           RowBox[{"nz", "+", "1"}]}], "}"}]}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"pos", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Flatten", "[", 
          RowBox[{"Position", "[", 
           RowBox[{
            RowBox[{"Extract", "[", 
             RowBox[{"Earg", ",", "p"}], "]"}], ",", 
            RowBox[{"x_", "/;", 
             RowBox[{"\[Theta]min", "<", "x", "<", "\[Theta]max"}]}]}], "]"}],
           "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"p", ",", "posxy"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"\[Not]", 
         RowBox[{"(", 
          RowBox[{"SameQ", "@@", 
           RowBox[{"Length", "/@", "pos"}]}], ")"}]}], ",", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<Eroor in a number of eigenvales\>\"", ",", 
          RowBox[{"{", 
           RowBox[{"nx", ",", "ny", ",", "nz"}], "}"}]}], "]"}]}], "]"}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"pos", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}], ">", "0"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"\[Psi]", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Extract", "[", 
               RowBox[{"Evec", ",", 
                RowBox[{"posxy", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"pos", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], 
             "\[Transpose]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "4"}], "}"}]}], "]"}]}], ";", "\n", 
         RowBox[{"f", "=", 
          RowBox[{
           RowBox[{"Sign", "[", 
            RowBox[{"\[Theta]2", "-", "\[Theta]1"}], "]"}], "*", 
           RowBox[{"Arg", "[", 
            RowBox[{"Det", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"\[Psi]", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[ConjugateTranspose]"}], 
              ".", 
              RowBox[{"\[Psi]", "[", 
               RowBox[{"[", "4", "]"}], "]"}], ".", 
              RowBox[{
               RowBox[{"\[Psi]", "[", 
                RowBox[{"[", "4", "]"}], "]"}], "\[ConjugateTranspose]"}], 
              ".", 
              RowBox[{"\[Psi]", "[", 
               RowBox[{"[", "3", "]"}], "]"}], ".", 
              RowBox[{
               RowBox[{"\[Psi]", "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[ConjugateTranspose]"}], 
              ".", 
              RowBox[{"\[Psi]", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ".", 
              RowBox[{
               RowBox[{"\[Psi]", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[ConjugateTranspose]"}], 
              ".", 
              RowBox[{"\[Psi]", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}]}]}], ";"}], ",", 
        RowBox[{"f", "=", "0"}]}], "]"}], ";", "\[IndentingNewLine]", "f"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"nx", ",", "num"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"ny", ",", "num"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"nz", ",", "num"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Fyz", 
   RowBox[{"(*", 
    RowBox[{"flux", " ", "over", " ", "kykz", " ", "plnae"}], "*)"}], "=", 
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Theta]1", "=", 
       RowBox[{"\[Theta]s", "[", 
        RowBox[{"[", 
         RowBox[{"nx", ",", "ny", ",", "nz"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"\[Theta]2", "=", 
       RowBox[{"\[Theta]s", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"nx", "+", "1"}], ",", "num", ",", "1"}], "]"}], ",", 
          "ny", ",", "nz"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Theta]min", ",", "\[Theta]max"}], "}"}], "=", 
       RowBox[{"MinMax", "[", 
        RowBox[{"{", 
         RowBox[{"\[Theta]1", ",", "\[Theta]2"}], "}"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"posxy", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"nx", "+", "1"}], ",", "ny", ",", "nz"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"nx", "+", "1"}], ",", 
           RowBox[{"ny", "+", "1"}], ",", "nz"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"nx", "+", "1"}], ",", 
           RowBox[{"ny", "+", "1"}], ",", 
           RowBox[{"nz", "+", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"nx", "+", "1"}], ",", "ny", ",", 
           RowBox[{"nz", "+", "1"}]}], "}"}]}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"pos", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Flatten", "[", 
          RowBox[{"Position", "[", 
           RowBox[{
            RowBox[{"Extract", "[", 
             RowBox[{"Earg", ",", "p"}], "]"}], ",", 
            RowBox[{"x_", "/;", 
             RowBox[{"\[Theta]min", "<", "x", "<", "\[Theta]max"}]}]}], "]"}],
           "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"p", ",", "posxy"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"\[Not]", 
         RowBox[{"(", 
          RowBox[{"SameQ", "@@", 
           RowBox[{"Length", "/@", "pos"}]}], ")"}]}], ",", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<Eroor in a number of eigenvales\>\"", ",", 
          RowBox[{"{", 
           RowBox[{"nx", ",", "ny", ",", "nz"}], "}"}]}], "]"}]}], "]"}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"pos", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}], ">", "0"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"\[Psi]", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Extract", "[", 
               RowBox[{"Evec", ",", 
                RowBox[{"posxy", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"pos", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], 
             "\[Transpose]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "4"}], "}"}]}], "]"}]}], ";", "\n", 
         RowBox[{"f", "=", 
          RowBox[{
           RowBox[{"Sign", "[", 
            RowBox[{"\[Theta]2", "-", "\[Theta]1"}], "]"}], "*", 
           RowBox[{"Arg", "[", 
            RowBox[{"Det", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"\[Psi]", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[ConjugateTranspose]"}], 
              ".", 
              RowBox[{"\[Psi]", "[", 
               RowBox[{"[", "4", "]"}], "]"}], ".", 
              RowBox[{
               RowBox[{"\[Psi]", "[", 
                RowBox[{"[", "4", "]"}], "]"}], "\[ConjugateTranspose]"}], 
              ".", 
              RowBox[{"\[Psi]", "[", 
               RowBox[{"[", "3", "]"}], "]"}], ".", 
              RowBox[{
               RowBox[{"\[Psi]", "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[ConjugateTranspose]"}], 
              ".", 
              RowBox[{"\[Psi]", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ".", 
              RowBox[{
               RowBox[{"\[Psi]", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[ConjugateTranspose]"}], 
              ".", 
              RowBox[{"\[Psi]", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}]}]}], ";"}], ",", 
        RowBox[{"f", "=", "0"}]}], "]"}], ";", "\[IndentingNewLine]", "f"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"nx", ",", "num"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"ny", ",", "num"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"nz", ",", "num"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Fzx", 
   RowBox[{"(*", 
    RowBox[{"flux", " ", "over", " ", "kzkx", " ", "plnae"}], "*)"}], "=", 
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Theta]1", "=", 
       RowBox[{"\[Theta]s", "[", 
        RowBox[{"[", 
         RowBox[{"nx", ",", "ny", ",", "nz"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"\[Theta]2", "=", 
       RowBox[{"\[Theta]s", "[", 
        RowBox[{"[", 
         RowBox[{"nx", ",", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"ny", "+", "1"}], ",", "num", ",", "1"}], "]"}], ",", 
          "nz"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Theta]min", ",", "\[Theta]max"}], "}"}], "=", 
       RowBox[{"MinMax", "[", 
        RowBox[{"{", 
         RowBox[{"\[Theta]1", ",", "\[Theta]2"}], "}"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"posxy", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"nx", ",", 
           RowBox[{"ny", "+", "1"}], ",", "nz"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"nx", ",", 
           RowBox[{"ny", "+", "1"}], ",", 
           RowBox[{"nz", "+", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"nx", "+", "1"}], ",", 
           RowBox[{"ny", "+", "1"}], ",", 
           RowBox[{"nz", "+", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"nx", "+", "1"}], ",", 
           RowBox[{"ny", "+", "1"}], ",", "nz"}], "}"}]}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"pos", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Flatten", "[", 
          RowBox[{"Position", "[", 
           RowBox[{
            RowBox[{"Extract", "[", 
             RowBox[{"Earg", ",", "p"}], "]"}], ",", 
            RowBox[{"x_", "/;", 
             RowBox[{"\[Theta]min", "<", "x", "<", "\[Theta]max"}]}]}], "]"}],
           "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"p", ",", "posxy"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"\[Not]", 
         RowBox[{"(", 
          RowBox[{"SameQ", "@@", 
           RowBox[{"Length", "/@", "pos"}]}], ")"}]}], ",", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<Eroor in a number of eigenvales\>\"", ",", 
          RowBox[{"{", 
           RowBox[{"nx", ",", "ny", ",", "nz"}], "}"}]}], "]"}]}], "]"}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"pos", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}], ">", "0"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"\[Psi]", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Extract", "[", 
               RowBox[{"Evec", ",", 
                RowBox[{"posxy", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"pos", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], 
             "\[Transpose]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "4"}], "}"}]}], "]"}]}], ";", "\n", 
         RowBox[{"f", "=", 
          RowBox[{
           RowBox[{"Sign", "[", 
            RowBox[{"\[Theta]2", "-", "\[Theta]1"}], "]"}], "*", 
           RowBox[{"Arg", "[", 
            RowBox[{"Det", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"\[Psi]", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[ConjugateTranspose]"}], 
              ".", 
              RowBox[{"\[Psi]", "[", 
               RowBox[{"[", "4", "]"}], "]"}], ".", 
              RowBox[{
               RowBox[{"\[Psi]", "[", 
                RowBox[{"[", "4", "]"}], "]"}], "\[ConjugateTranspose]"}], 
              ".", 
              RowBox[{"\[Psi]", "[", 
               RowBox[{"[", "3", "]"}], "]"}], ".", 
              RowBox[{
               RowBox[{"\[Psi]", "[", 
                RowBox[{"[", "3", "]"}], "]"}], "\[ConjugateTranspose]"}], 
              ".", 
              RowBox[{"\[Psi]", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ".", 
              RowBox[{
               RowBox[{"\[Psi]", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "\[ConjugateTranspose]"}], 
              ".", 
              RowBox[{"\[Psi]", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}]}]}], ";"}], ",", 
        RowBox[{"f", "=", "0"}]}], "]"}], ";", "\[IndentingNewLine]", "f"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"nx", ",", "num"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"ny", ",", "num"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"nz", ",", "num"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<maxmam value of flux= \>\"", ",", 
   RowBox[{"Max", "[", 
    RowBox[{"Abs", "[", 
     RowBox[{"Join", "[", 
      RowBox[{"Fxy", ",", "Fyz", ",", "Fzx"}], "]"}], "]"}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<W3=\>\"", ",", 
    RowBox[{
     RowBox[{"Total", "[", 
      RowBox[{"Flatten", "[", 
       RowBox[{"Fxy", "~", "Join", "~", "Fyz", "~", "Join", "~", "Fzx"}], 
       "]"}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", "Pi"}], ")"}]}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.915570065005373*^9, 3.9155701009509873`*^9}, {
   3.9155701373148365`*^9, 3.915570340648265*^9}, {3.9155703751685314`*^9, 
   3.9155704002406006`*^9}, {3.915570440335651*^9, 3.9155705082478075`*^9}, {
   3.9155705737760468`*^9, 3.915570628696927*^9}, {3.9155706611235824`*^9, 
   3.9155706675460696`*^9}, {3.915570711581428*^9, 3.915570714808622*^9}, {
   3.9155837385313125`*^9, 3.9155837388493085`*^9}, {3.9155837884554405`*^9, 
   3.915583846682462*^9}, {3.9155839432860537`*^9, 3.9155840584509397`*^9}, {
   3.915584116868362*^9, 3.915584122063757*^9}, {3.9155841732887344`*^9, 
   3.915584254176056*^9}, {3.915584288534343*^9, 3.9155842889259143`*^9}, {
   3.9155843620654893`*^9, 3.9155845238580904`*^9}, {3.9155845869602633`*^9, 
   3.915584605237309*^9}, {3.9155848209673367`*^9, 3.915584821088975*^9}, {
   3.9155851700328026`*^9, 3.915585171739239*^9}, {3.9155852626977596`*^9, 
   3.915585287913797*^9}, {3.9155854602122335`*^9, 3.915585513453146*^9}, {
   3.9155858568800464`*^9, 3.915585862806876*^9}, {3.915585923677126*^9, 
   3.9155860803618994`*^9}, {3.9155861263788157`*^9, 
   3.9155861601381817`*^9}, {3.915586303938108*^9, 3.9155863428485756`*^9}, {
   3.9155863799555883`*^9, 3.915586407782113*^9}, {3.9155869601510296`*^9, 
   3.915587014813882*^9}, {3.915587055745319*^9, 3.9155871589870853`*^9}, {
   3.915587229334399*^9, 3.915587259366087*^9}, {3.9155873020204935`*^9, 
   3.9155873524997163`*^9}, {3.9155874652256927`*^9, 3.915587504497977*^9}, 
   3.9155875617704353`*^9, {3.915587654543297*^9, 3.9155876727034426`*^9}, {
   3.9155877702374325`*^9, 3.915587781476185*^9}, {3.915588119790322*^9, 
   3.915588124987652*^9}, {3.9155883730394926`*^9, 3.9155883974727674`*^9}, {
   3.9155884381291523`*^9, 3.915588496189787*^9}, {3.9155886466744013`*^9, 
   3.915588695745613*^9}, {3.9155888970211935`*^9, 3.9155889297864084`*^9}, {
   3.9155890090664377`*^9, 3.9155891405448275`*^9}, {3.9155895513170853`*^9, 
   3.9155895518698244`*^9}, {3.915589648064966*^9, 3.915589648454835*^9}, {
   3.9155904778253355`*^9, 3.915590478388837*^9}, {3.915590513910206*^9, 
   3.9155905143074923`*^9}, {3.915593069705393*^9, 3.915593071310698*^9}, {
   3.915593539066576*^9, 3.9155935392468615`*^9}, {3.9155940835482388`*^9, 
   3.9155942130322227`*^9}, 3.9155942879934597`*^9, 3.915594331960803*^9, 
   3.9155946037832484`*^9, {3.9155948073055496`*^9, 3.9155948166374464`*^9}, {
   3.915594896220558*^9, 3.9155949025084944`*^9}, 3.9155979036636286`*^9, {
   3.9156221355915837`*^9, 3.915622146626696*^9}, {3.915622285379241*^9, 
   3.9156222959634457`*^9}, {3.9156224373901024`*^9, 
   3.9156224375115137`*^9}, {3.9156240649973497`*^9, 
   3.9156240738893924`*^9}, {3.9156253079342546`*^9, 
   3.9156253314685817`*^9}, {3.915625451222391*^9, 3.9156254907551994`*^9}, 
   3.915625982171807*^9, {3.9156261210608044`*^9, 3.915626121170848*^9}, {
   3.9156262259187994`*^9, 3.9156262269380503`*^9}, {3.9156263229476824`*^9, 
   3.9156263972439795`*^9}, {3.915626727884653*^9, 3.915626768225399*^9}, {
   3.915626801860997*^9, 3.915626805066087*^9}, {3.9156268684496284`*^9, 
   3.915626868558235*^9}, {3.915626934496627*^9, 3.9156269464860907`*^9}, {
   3.9156276124581785`*^9, 3.91562762132211*^9}, 3.9156276709029226`*^9, {
   3.9156277222520185`*^9, 3.915627726353467*^9}, {3.9156277602687607`*^9, 
   3.9156277857072697`*^9}, {3.915627873404573*^9, 3.915627926904264*^9}, {
   3.915885218624159*^9, 3.915885227576124*^9}, {3.91588530850655*^9, 
   3.915885314437415*^9}, {3.9188914777192535`*^9, 3.9188914806061077`*^9}, {
   3.918891524097357*^9, 3.918891591565753*^9}, {3.918891772327387*^9, 
   3.9188917809531136`*^9}, {3.9284784804314795`*^9, 
   3.9284784853563576`*^9}, {3.9284793225930147`*^9, 
   3.9284793226708064`*^9}, {3.9338999767017746`*^9, 
   3.9338999774084406`*^9}, {3.9339000470142345`*^9, 
   3.9339000676242948`*^9}, {3.9339003199421377`*^9, 
   3.9339003439180326`*^9}, {3.9339003882307196`*^9, 
   3.9339004019724436`*^9}, {3.9339004490148945`*^9, 
   3.9339004660182767`*^9}, {3.9339024689111423`*^9, 3.933902469877639*^9}, {
   3.933902785976437*^9, 3.9339027860512342`*^9}, {3.9339036501173553`*^9, 
   3.93390365025898*^9}, {3.9339040993902473`*^9, 3.9339040995507827`*^9}, {
   3.933904673489191*^9, 3.9339046851485963`*^9}, {3.9339048017276564`*^9, 
   3.933904804868806*^9}, {3.9339957599760814`*^9, 3.9339957638802795`*^9}, {
   3.933997204136816*^9, 3.933997205092308*^9}, {3.933997350428563*^9, 
   3.9339973554589124`*^9}, {3.934338238661525*^9, 3.9343382874954753`*^9}, {
   3.9343390607433414`*^9, 3.9343392707251015`*^9}, 3.9460033681673136`*^9, {
   3.9460041332832994`*^9, 3.946004134024242*^9}},
 CellLabel->
  "In[4002]:=",ExpressionUUID->"fdefa693-f3ee-44b1-be7a-52cdaa5a68f5"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux= \"\>", "\[InvisibleSpace]", 
   "1.3626593897500503`"}],
  SequenceForm["maxmam value of flux= ", 1.3626593897500503`],
  Editable->False]], "Print",
 CellChangeTimes->{{3.982462407545921*^9, 3.9824624103313255`*^9}, 
   3.9824625239389973`*^9, 3.982463604816869*^9, 3.982463686073922*^9, 
   3.982463850739032*^9, {3.982463916133219*^9, 3.9824639701064463`*^9}, {
   3.9824643438260837`*^9, 3.9824644383733926`*^9}, {3.982464472934637*^9, 
   3.9824646222345843`*^9}, {3.982464652994341*^9, 3.9824647793552246`*^9}, 
   3.9824648266532335`*^9, 3.9824648765912504`*^9, 3.9824651172367325`*^9, {
   3.9824651486045637`*^9, 3.9824651649100137`*^9}, 3.982467069102949*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4002]:=",ExpressionUUID->"629bda3d-0e30-4317-\
a78e-217d2dc5143f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3=\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.9710774012944219`"}]}],
  SequenceForm["W3=", -0.9710774012944219],
  Editable->False]], "Print",
 CellChangeTimes->{{3.982462407545921*^9, 3.9824624103313255`*^9}, 
   3.9824625239389973`*^9, 3.982463604816869*^9, 3.982463686073922*^9, 
   3.982463850739032*^9, {3.982463916133219*^9, 3.9824639701064463`*^9}, {
   3.9824643438260837`*^9, 3.9824644383733926`*^9}, {3.982464472934637*^9, 
   3.9824646222345843`*^9}, {3.982464652994341*^9, 3.9824647793552246`*^9}, 
   3.9824648266532335`*^9, 3.9824648765912504`*^9, 3.9824651172367325`*^9, {
   3.9824651486045637`*^9, 3.9824651649100137`*^9}, 3.982467069108926*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4002]:=",ExpressionUUID->"baf1cdb2-00c1-4573-\
a0d6-66e88b03e037"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Lattice formula using ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["\[CapitalPhi]", "p"], "~"], TraditionalForm]],
  ExpressionUUID->"29d55150-589e-4b9c-9a67-5956b647e28c"],
 " (formula of the v2 version). \nW3 is quantized. \nThe contribution of an \
edge is evaluated by comparing the four \[Theta] values around it. \
\[LineSeparator]Since the eigenvalues are sorted by their arguments, no sign \
change occurs due to permutation."
}], "Subsubsection",
 CellChangeTimes->{{3.928491466699223*^9, 3.928491509646304*^9}, 
   3.933995656865344*^9, {3.934077840338132*^9, 3.9340778788178625`*^9}, {
   3.934109066500684*^9, 3.9341090876632423`*^9}, {3.9343377215441265`*^9, 
   3.9343377377436495`*^9}, {3.9343378413726997`*^9, 3.934337942937134*^9}, {
   3.934338080490982*^9, 3.9343381248278217`*^9}, {3.9343381761857433`*^9, 
   3.9343381765049286`*^9}, {3.934338211492109*^9, 3.934338226554115*^9}, {
   3.934338472936616*^9, 
   3.934338474854252*^9}},ExpressionUUID->"c384b39d-729a-4048-8bcf-\
3b984b9f3bb0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Define", " ", "fluxes", " ", "over", " ", "plaquettes"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Fxy", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"nx", ",", "num"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"ny", ",", "num"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"nz", ",", "num"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fyz", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"nx", ",", "num"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"ny", ",", "num"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"nz", ",", "num"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fzx", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"nx", ",", "num"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"ny", ",", "num"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"nz", ",", "num"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"U", 
     RowBox[{"(", "1", ")"}], " ", "Connection", " ", "Ax"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
       "Four", " ", "\[Theta]", " ", "adjacent", " ", "to", " ", "the", " ", 
        "edge", " ", 
        RowBox[{"{", 
         RowBox[{"nx", ",", "ny", ",", "nz"}], "}"}]}], "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"nx", "+", "1"}], ",", "ny", ",", "nz"}], "}"}]}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "\[Theta]0", ",", "\[Theta]1", ",", "\[Theta]2", ",", "\[Theta]3"}], 
         "}"}], "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[Theta]s", "[", 
           RowBox[{"[", 
            RowBox[{"nx", ",", "ny", ",", "nz"}], "]"}], "]"}], ",", 
          RowBox[{"\[Theta]s", "[", 
           RowBox[{"[", 
            RowBox[{"nx", ",", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"ny", "-", "1"}], ",", "num", ",", "1"}], "]"}], ",", 
             "nz"}], "]"}], "]"}], ",", 
          RowBox[{"\[Theta]s", "[", 
           RowBox[{"[", 
            RowBox[{"nx", ",", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"ny", "-", "1"}], ",", "num", ",", "1"}], "]"}], ",", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"nz", "-", "1"}], ",", "num", ",", "1"}], "]"}]}], 
            "]"}], "]"}], ",", 
          RowBox[{"\[Theta]s", "[", 
           RowBox[{"[", 
            RowBox[{"nx", ",", "ny", ",", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"nz", "-", "1"}], ",", "num", ",", "1"}], "]"}]}], 
            "]"}], "]"}]}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"\[Theta]sort", "=", 
        RowBox[{"Sort", "[", 
         RowBox[{"{", 
          RowBox[{
          "\[Theta]0", ",", "\[Theta]1", ",", "\[Theta]2", ",", "\[Theta]3"}],
           "}"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"arg0", "=", 
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"Arg", "/@", 
           RowBox[{"Esys", "[", 
            RowBox[{"[", 
             RowBox[{"nx", ",", "ny", ",", "nz", ",", "1"}], "]"}], "]"}]}], 
          ",", 
          RowBox[{"2", "*", "Pi"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"arg1", "=", 
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"Arg", "/@", 
           RowBox[{"Esys", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"nx", "+", "1"}], ",", "ny", ",", "nz", ",", "1"}], 
             "]"}], "]"}]}], ",", 
          RowBox[{"2", "*", "Pi"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"vec0", "=", 
        RowBox[{"Esys", "[", 
         RowBox[{"[", 
          RowBox[{"nx", ",", "ny", ",", "nz", ",", "2"}], "]"}], "]"}]}], ";",
        "\[IndentingNewLine]", 
       RowBox[{"vec1", "=", 
        RowBox[{"Esys", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"nx", "+", "1"}], ",", "ny", ",", "nz", ",", "2"}], "]"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"pos0", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"#", "===", 
             RowBox[{"{", "}"}]}], ",", 
            RowBox[{"{", "}"}], ",", 
            RowBox[{"First", "[", "#", "]"}]}], "]"}], "&"}], "/@", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Reap", "[", 
             RowBox[{"Do", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"\[Theta]sort", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "<", 
                  RowBox[{"arg0", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "<", 
                  RowBox[{"\[Theta]sort", "[", 
                   RowBox[{"[", 
                    RowBox[{"k", "+", "1"}], "]"}], "]"}]}], ",", 
                 RowBox[{"Sow", "[", "i", "]"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", 
                 RowBox[{"Length", "[", "arg0", "]"}]}], "}"}]}], "]"}], 
             "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "3"}], "}"}]}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"pos1", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"#", "===", 
             RowBox[{"{", "}"}]}], ",", 
            RowBox[{"{", "}"}], ",", 
            RowBox[{"First", "[", "#", "]"}]}], "]"}], "&"}], "/@", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Reap", "[", 
             RowBox[{"Do", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"\[Theta]sort", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "<", 
                  RowBox[{"arg1", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "<", 
                  RowBox[{"\[Theta]sort", "[", 
                   RowBox[{"[", 
                    RowBox[{"k", "+", "1"}], "]"}], "]"}]}], ",", 
                 RowBox[{"Sow", "[", "i", "]"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", 
                 RowBox[{"Length", "[", "arg0", "]"}]}], "}"}]}], "]"}], 
             "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "3"}], "}"}]}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Ablock", 
        RowBox[{"(*", 
         RowBox[{"U", 
          RowBox[{"(", "1", ")"}], " ", "connection", " ", "between", " ", 
          "two", " ", "nearby", " ", "\[Theta]s"}], "*)"}], "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"pos0", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "===", 
              RowBox[{"{", "}"}]}], "\[Or]", 
             RowBox[{
              RowBox[{"pos1", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "===", 
              RowBox[{"{", "}"}]}]}], ",", "0", ",", 
            RowBox[{"Arg", "[", 
             RowBox[{"Det", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"vec0", "[", 
                 RowBox[{"[", 
                  RowBox[{"pos0", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}], 
                "\[Conjugate]"}], ".", 
               RowBox[{
                RowBox[{"vec1", "[", 
                 RowBox[{"[", 
                  RowBox[{"pos1", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}], 
                "\[Transpose]"}]}], "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "3"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Contribution", " ", "to", " ", "flux", " ", "over", " ", 
         "plaquette"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"ka", ",", "kb"}], "}"}], 
        RowBox[{"(*", 
         RowBox[{"\[Theta]0", "-", "\[Theta]1"}], "*)"}], "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"FirstPosition", "[", 
            RowBox[{"\[Theta]sort", ",", "\[Theta]0"}], "]"}], "//", 
           "First"}], ",", 
          RowBox[{"k1", "=", 
           RowBox[{
            RowBox[{"FirstPosition", "[", 
             RowBox[{"\[Theta]sort", ",", "\[Theta]1"}], "]"}], "//", 
            "First"}]}]}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{
         RowBox[{"Fzx", "[", 
          RowBox[{"[", 
           RowBox[{"nx", ",", "ny", ",", "nz"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Ablock", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", 
              RowBox[{"Min", "[", 
               RowBox[{"{", 
                RowBox[{"ka", ",", "kb"}], "}"}], "]"}], ",", 
              RowBox[{
               RowBox[{"Max", "[", 
                RowBox[{"{", 
                 RowBox[{"ka", ",", "kb"}], "}"}], "]"}], "-", "1"}]}], 
             "}"}]}], "]"}], "*", 
          RowBox[{"Sign", "[", 
           RowBox[{"ka", "-", "kb"}], "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"ka", ",", "kb"}], "}"}], 
        RowBox[{"(*", 
         RowBox[{"\[Theta]1", "-", "\[Theta]2"}], "*)"}], "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"FirstPosition", "[", 
            RowBox[{"\[Theta]sort", ",", "\[Theta]1"}], "]"}], "//", 
           "First"}], ",", 
          RowBox[{"k1", "=", 
           RowBox[{
            RowBox[{"FirstPosition", "[", 
             RowBox[{"\[Theta]sort", ",", "\[Theta]2"}], "]"}], "//", 
            "First"}]}]}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{
         RowBox[{"Fxy", "[", 
          RowBox[{"[", 
           RowBox[{"nx", ",", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"ny", "-", "1"}], ",", "num", ",", "1"}], "]"}], ",", 
            "nz"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Ablock", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", 
              RowBox[{"Min", "[", 
               RowBox[{"{", 
                RowBox[{"ka", ",", "kb"}], "}"}], "]"}], ",", 
              RowBox[{
               RowBox[{"Max", "[", 
                RowBox[{"{", 
                 RowBox[{"ka", ",", "kb"}], "}"}], "]"}], "-", "1"}]}], 
             "}"}]}], "]"}], "*", 
          RowBox[{"Sign", "[", 
           RowBox[{"ka", "-", "kb"}], "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"ka", ",", "kb"}], "}"}], 
        RowBox[{"(*", 
         RowBox[{"\[Theta]2", "-", "\[Theta]3"}], "*)"}], "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"FirstPosition", "[", 
            RowBox[{"\[Theta]sort", ",", "\[Theta]2"}], "]"}], "//", 
           "First"}], ",", 
          RowBox[{"k1", "=", 
           RowBox[{
            RowBox[{"FirstPosition", "[", 
             RowBox[{"\[Theta]sort", ",", "\[Theta]3"}], "]"}], "//", 
            "First"}]}]}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{
         RowBox[{"Fzx", "[", 
          RowBox[{"[", 
           RowBox[{"nx", ",", "ny", ",", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"nz", "-", "1"}], ",", "num", ",", "1"}], "]"}]}], 
           "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Ablock", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", 
              RowBox[{"Min", "[", 
               RowBox[{"{", 
                RowBox[{"ka", ",", "kb"}], "}"}], "]"}], ",", 
              RowBox[{
               RowBox[{"Max", "[", 
                RowBox[{"{", 
                 RowBox[{"ka", ",", "kb"}], "}"}], "]"}], "-", "1"}]}], 
             "}"}]}], "]"}], "*", 
          RowBox[{"Sign", "[", 
           RowBox[{"ka", "-", "kb"}], "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"ka", ",", "kb"}], "}"}], 
        RowBox[{"(*", 
         RowBox[{"\[Theta]3", "-", "\[Theta]0"}], "*)"}], "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"FirstPosition", "[", 
            RowBox[{"\[Theta]sort", ",", "\[Theta]3"}], "]"}], "//", 
           "First"}], ",", 
          RowBox[{"k1", "=", 
           RowBox[{
            RowBox[{"FirstPosition", "[", 
             RowBox[{"\[Theta]sort", ",", "\[Theta]0"}], "]"}], "//", 
            "First"}]}]}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{
         RowBox[{"Fxy", "[", 
          RowBox[{"[", 
           RowBox[{"nx", ",", "ny", ",", "nz"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Ablock", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", 
              RowBox[{"Min", "[", 
               RowBox[{"{", 
                RowBox[{"ka", ",", "kb"}], "}"}], "]"}], ",", 
              RowBox[{
               RowBox[{"Max", "[", 
                RowBox[{"{", 
                 RowBox[{"ka", ",", "kb"}], "}"}], "]"}], "-", "1"}]}], 
             "}"}]}], "]"}], "*", 
          RowBox[{"Sign", "[", 
           RowBox[{"ka", "-", "kb"}], "]"}]}]}], "]"}], ";"}], 
      "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"nx", ",", "num"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"ny", ",", "num"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"nz", ",", "num"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"U", 
     RowBox[{"(", "1", ")"}], " ", "Connection", " ", "Ay"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
       "Four", " ", "\[Theta]", " ", "adjacent", " ", "to", " ", "the", " ", 
        "edge", " ", 
        RowBox[{"{", 
         RowBox[{"nx", ",", "ny", ",", "nz"}], "}"}]}], "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"nx", ",", 
         RowBox[{"ny", "+", "1"}], ",", "nz"}], "}"}]}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "\[Theta]0", ",", "\[Theta]1", ",", "\[Theta]2", ",", "\[Theta]3"}], 
         "}"}], "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[Theta]s", "[", 
           RowBox[{"[", 
            RowBox[{"nx", ",", "ny", ",", "nz"}], "]"}], "]"}], ",", 
          RowBox[{"\[Theta]s", "[", 
           RowBox[{"[", 
            RowBox[{"nx", ",", "ny", ",", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"nz", "-", "1"}], ",", "num", ",", "1"}], "]"}]}], 
            "]"}], "]"}], ",", 
          RowBox[{"\[Theta]s", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"nx", "-", "1"}], ",", "num", ",", "1"}], "]"}], ",", 
             "ny", ",", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"nz", "-", "1"}], ",", "num", ",", "1"}], "]"}]}], 
            "]"}], "]"}], ",", 
          RowBox[{"\[Theta]s", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"nx", "-", "1"}], ",", "num", ",", "1"}], "]"}], ",", 
             "ny", ",", "nz"}], "]"}], "]"}]}], "}"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"\[Theta]sort", "=", 
        RowBox[{"Sort", "[", 
         RowBox[{"{", 
          RowBox[{
          "\[Theta]0", ",", "\[Theta]1", ",", "\[Theta]2", ",", "\[Theta]3"}],
           "}"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"arg0", "=", 
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"Arg", "/@", 
           RowBox[{"Esys", "[", 
            RowBox[{"[", 
             RowBox[{"nx", ",", "ny", ",", "nz", ",", "1"}], "]"}], "]"}]}], 
          ",", 
          RowBox[{"2", "*", "Pi"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"arg1", "=", 
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"Arg", "/@", 
           RowBox[{"Esys", "[", 
            RowBox[{"[", 
             RowBox[{"nx", ",", 
              RowBox[{"ny", "+", "1"}], ",", "nz", ",", "1"}], "]"}], "]"}]}],
           ",", 
          RowBox[{"2", "*", "Pi"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"vec0", "=", 
        RowBox[{"Esys", "[", 
         RowBox[{"[", 
          RowBox[{"nx", ",", "ny", ",", "nz", ",", "2"}], "]"}], "]"}]}], ";",
        "\[IndentingNewLine]", 
       RowBox[{"vec1", "=", 
        RowBox[{"Esys", "[", 
         RowBox[{"[", 
          RowBox[{"nx", ",", 
           RowBox[{"ny", "+", "1"}], ",", "nz", ",", "2"}], "]"}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"pos0", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"#", "===", 
             RowBox[{"{", "}"}]}], ",", 
            RowBox[{"{", "}"}], ",", 
            RowBox[{"First", "[", "#", "]"}]}], "]"}], "&"}], "/@", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Reap", "[", 
             RowBox[{"Do", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"\[Theta]sort", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "<", 
                  RowBox[{"arg0", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "<", 
                  RowBox[{"\[Theta]sort", "[", 
                   RowBox[{"[", 
                    RowBox[{"k", "+", "1"}], "]"}], "]"}]}], ",", 
                 RowBox[{"Sow", "[", "i", "]"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", 
                 RowBox[{"Length", "[", "arg0", "]"}]}], "}"}]}], "]"}], 
             "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "3"}], "}"}]}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"pos1", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"#", "===", 
             RowBox[{"{", "}"}]}], ",", 
            RowBox[{"{", "}"}], ",", 
            RowBox[{"First", "[", "#", "]"}]}], "]"}], "&"}], "/@", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Reap", "[", 
             RowBox[{"Do", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"\[Theta]sort", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "<", 
                  RowBox[{"arg1", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "<", 
                  RowBox[{"\[Theta]sort", "[", 
                   RowBox[{"[", 
                    RowBox[{"k", "+", "1"}], "]"}], "]"}]}], ",", 
                 RowBox[{"Sow", "[", "i", "]"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", 
                 RowBox[{"Length", "[", "arg0", "]"}]}], "}"}]}], "]"}], 
             "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "3"}], "}"}]}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Ablock", 
        RowBox[{"(*", 
         RowBox[{"U", 
          RowBox[{"(", "1", ")"}], " ", "connection", " ", "between", " ", 
          "two", " ", "nearby", " ", "\[Theta]s"}], "*)"}], "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"pos0", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "===", 
              RowBox[{"{", "}"}]}], "\[Or]", 
             RowBox[{
              RowBox[{"pos1", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "===", 
              RowBox[{"{", "}"}]}]}], ",", "0", ",", 
            RowBox[{"Arg", "[", 
             RowBox[{"Det", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"vec0", "[", 
                 RowBox[{"[", 
                  RowBox[{"pos0", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}], 
                "\[Conjugate]"}], ".", 
               RowBox[{
                RowBox[{"vec1", "[", 
                 RowBox[{"[", 
                  RowBox[{"pos1", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}], 
                "\[Transpose]"}]}], "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "3"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Contribution", " ", "to", " ", "flux", " ", "over", " ", 
         "plaquette"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"ka", ",", "kb"}], "}"}], 
        RowBox[{"(*", 
         RowBox[{"\[Theta]0", "-", "\[Theta]1"}], "*)"}], "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"FirstPosition", "[", 
            RowBox[{"\[Theta]sort", ",", "\[Theta]0"}], "]"}], "//", 
           "First"}], ",", 
          RowBox[{"k1", "=", 
           RowBox[{
            RowBox[{"FirstPosition", "[", 
             RowBox[{"\[Theta]sort", ",", "\[Theta]1"}], "]"}], "//", 
            "First"}]}]}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{
         RowBox[{"Fxy", "[", 
          RowBox[{"[", 
           RowBox[{"nx", ",", "ny", ",", "nz"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Ablock", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", 
              RowBox[{"Min", "[", 
               RowBox[{"{", 
                RowBox[{"ka", ",", "kb"}], "}"}], "]"}], ",", 
              RowBox[{
               RowBox[{"Max", "[", 
                RowBox[{"{", 
                 RowBox[{"ka", ",", "kb"}], "}"}], "]"}], "-", "1"}]}], 
             "}"}]}], "]"}], "*", 
          RowBox[{"Sign", "[", 
           RowBox[{"ka", "-", "kb"}], "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"ka", ",", "kb"}], "}"}], 
        RowBox[{"(*", 
         RowBox[{"\[Theta]1", "-", "\[Theta]2"}], "*)"}], "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"FirstPosition", "[", 
            RowBox[{"\[Theta]sort", ",", "\[Theta]1"}], "]"}], "//", 
           "First"}], ",", 
          RowBox[{"k1", "=", 
           RowBox[{
            RowBox[{"FirstPosition", "[", 
             RowBox[{"\[Theta]sort", ",", "\[Theta]2"}], "]"}], "//", 
            "First"}]}]}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{
         RowBox[{"Fyz", "[", 
          RowBox[{"[", 
           RowBox[{"nx", ",", "ny", ",", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"nz", "-", "1"}], ",", "num", ",", "1"}], "]"}]}], 
           "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Ablock", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", 
              RowBox[{"Min", "[", 
               RowBox[{"{", 
                RowBox[{"ka", ",", "kb"}], "}"}], "]"}], ",", 
              RowBox[{
               RowBox[{"Max", "[", 
                RowBox[{"{", 
                 RowBox[{"ka", ",", "kb"}], "}"}], "]"}], "-", "1"}]}], 
             "}"}]}], "]"}], "*", 
          RowBox[{"Sign", "[", 
           RowBox[{"ka", "-", "kb"}], "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"ka", ",", "kb"}], "}"}], 
        RowBox[{"(*", 
         RowBox[{"\[Theta]2", "-", "\[Theta]3"}], "*)"}], "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"FirstPosition", "[", 
            RowBox[{"\[Theta]sort", ",", "\[Theta]2"}], "]"}], "//", 
           "First"}], ",", 
          RowBox[{"k1", "=", 
           RowBox[{
            RowBox[{"FirstPosition", "[", 
             RowBox[{"\[Theta]sort", ",", "\[Theta]3"}], "]"}], "//", 
            "First"}]}]}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{
         RowBox[{"Fxy", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"nx", "-", "1"}], ",", "num", ",", "1"}], "]"}], ",", 
            "ny", ",", "nz"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Ablock", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", 
              RowBox[{"Min", "[", 
               RowBox[{"{", 
                RowBox[{"ka", ",", "kb"}], "}"}], "]"}], ",", 
              RowBox[{
               RowBox[{"Max", "[", 
                RowBox[{"{", 
                 RowBox[{"ka", ",", "kb"}], "}"}], "]"}], "-", "1"}]}], 
             "}"}]}], "]"}], "*", 
          RowBox[{"Sign", "[", 
           RowBox[{"ka", "-", "kb"}], "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"ka", ",", "kb"}], "}"}], 
        RowBox[{"(*", 
         RowBox[{"\[Theta]3", "-", "\[Theta]0"}], "*)"}], "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"FirstPosition", "[", 
            RowBox[{"\[Theta]sort", ",", "\[Theta]3"}], "]"}], "//", 
           "First"}], ",", 
          RowBox[{"k1", "=", 
           RowBox[{
            RowBox[{"FirstPosition", "[", 
             RowBox[{"\[Theta]sort", ",", "\[Theta]0"}], "]"}], "//", 
            "First"}]}]}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{
         RowBox[{"Fyz", "[", 
          RowBox[{"[", 
           RowBox[{"nx", ",", "ny", ",", "nz"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Ablock", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", 
              RowBox[{"Min", "[", 
               RowBox[{"{", 
                RowBox[{"ka", ",", "kb"}], "}"}], "]"}], ",", 
              RowBox[{
               RowBox[{"Max", "[", 
                RowBox[{"{", 
                 RowBox[{"ka", ",", "kb"}], "}"}], "]"}], "-", "1"}]}], 
             "}"}]}], "]"}], "*", 
          RowBox[{"Sign", "[", 
           RowBox[{"ka", "-", "kb"}], "]"}]}]}], "]"}], ";"}], 
      "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"nx", ",", "num"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"ny", ",", "num"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"nz", ",", "num"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"U", 
     RowBox[{"(", "1", ")"}], " ", "Connection", " ", "Az"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
       "Four", " ", "\[Theta]", " ", "adjacent", " ", "to", " ", "the", " ", 
        "edge", " ", 
        RowBox[{"{", 
         RowBox[{"nx", ",", "ny", ",", "nz"}], "}"}]}], "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"nx", ",", "ny", ",", 
         RowBox[{"nz", "+", "1"}]}], "}"}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "\[Theta]0", ",", "\[Theta]1", ",", "\[Theta]2", ",", "\[Theta]3"}], 
         "}"}], "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[Theta]s", "[", 
           RowBox[{"[", 
            RowBox[{"nx", ",", "ny", ",", "nz"}], "]"}], "]"}], ",", 
          RowBox[{"\[Theta]s", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"nx", "-", "1"}], ",", "num", ",", "1"}], "]"}], ",", 
             "ny", ",", "nz"}], "]"}], "]"}], ",", 
          RowBox[{"\[Theta]s", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"nx", "-", "1"}], ",", "num", ",", "1"}], "]"}], ",", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"ny", "-", "1"}], ",", "num", ",", "1"}], "]"}], ",", 
             "nz"}], "]"}], "]"}], ",", 
          RowBox[{"\[Theta]s", "[", 
           RowBox[{"[", 
            RowBox[{"nx", ",", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"ny", "-", "1"}], ",", "num", ",", "1"}], "]"}], ",", 
             "nz"}], "]"}], "]"}]}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"\[Theta]sort", "=", 
        RowBox[{"Sort", "[", 
         RowBox[{"{", 
          RowBox[{
          "\[Theta]0", ",", "\[Theta]1", ",", "\[Theta]2", ",", "\[Theta]3"}],
           "}"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"arg0", "=", 
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"Arg", "/@", 
           RowBox[{"Esys", "[", 
            RowBox[{"[", 
             RowBox[{"nx", ",", "ny", ",", "nz", ",", "1"}], "]"}], "]"}]}], 
          ",", 
          RowBox[{"2", "*", "Pi"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"arg1", "=", 
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"Arg", "/@", 
           RowBox[{"Esys", "[", 
            RowBox[{"[", 
             RowBox[{"nx", ",", "ny", ",", 
              RowBox[{"nz", "+", "1"}], ",", "1"}], "]"}], "]"}]}], ",", 
          RowBox[{"2", "*", "Pi"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"vec0", "=", 
        RowBox[{"Esys", "[", 
         RowBox[{"[", 
          RowBox[{"nx", ",", "ny", ",", "nz", ",", "2"}], "]"}], "]"}]}], ";",
        "\[IndentingNewLine]", 
       RowBox[{"vec1", "=", 
        RowBox[{"Esys", "[", 
         RowBox[{"[", 
          RowBox[{"nx", ",", "ny", ",", 
           RowBox[{"nz", "+", "1"}], ",", "2"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"pos0", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"#", "===", 
             RowBox[{"{", "}"}]}], ",", 
            RowBox[{"{", "}"}], ",", 
            RowBox[{"First", "[", "#", "]"}]}], "]"}], "&"}], "/@", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Reap", "[", 
             RowBox[{"Do", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"\[Theta]sort", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "<", 
                  RowBox[{"arg0", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "<", 
                  RowBox[{"\[Theta]sort", "[", 
                   RowBox[{"[", 
                    RowBox[{"k", "+", "1"}], "]"}], "]"}]}], ",", 
                 RowBox[{"Sow", "[", "i", "]"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", 
                 RowBox[{"Length", "[", "arg0", "]"}]}], "}"}]}], "]"}], 
             "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "3"}], "}"}]}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"pos1", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"#", "===", 
             RowBox[{"{", "}"}]}], ",", 
            RowBox[{"{", "}"}], ",", 
            RowBox[{"First", "[", "#", "]"}]}], "]"}], "&"}], "/@", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Reap", "[", 
             RowBox[{"Do", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"\[Theta]sort", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "<", 
                  RowBox[{"arg1", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "<", 
                  RowBox[{"\[Theta]sort", "[", 
                   RowBox[{"[", 
                    RowBox[{"k", "+", "1"}], "]"}], "]"}]}], ",", 
                 RowBox[{"Sow", "[", "i", "]"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", 
                 RowBox[{"Length", "[", "arg0", "]"}]}], "}"}]}], "]"}], 
             "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "3"}], "}"}]}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Ablock", 
        RowBox[{"(*", 
         RowBox[{"U", 
          RowBox[{"(", "1", ")"}], " ", "connection", " ", "between", " ", 
          "two", " ", "nearby", " ", "\[Theta]s"}], "*)"}], "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"pos0", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "===", 
              RowBox[{"{", "}"}]}], "\[Or]", 
             RowBox[{
              RowBox[{"pos1", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "===", 
              RowBox[{"{", "}"}]}]}], ",", "0", ",", 
            RowBox[{"Arg", "[", 
             RowBox[{"Det", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"vec0", "[", 
                 RowBox[{"[", 
                  RowBox[{"pos0", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}], 
                "\[Conjugate]"}], ".", 
               RowBox[{
                RowBox[{"vec1", "[", 
                 RowBox[{"[", 
                  RowBox[{"pos1", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}], 
                "\[Transpose]"}]}], "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "3"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Contribution", " ", "to", " ", "flux", " ", "over", " ", 
         "plaquette"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"ka", ",", "kb"}], "}"}], 
        RowBox[{"(*", 
         RowBox[{"\[Theta]0", "-", "\[Theta]1"}], "*)"}], "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"FirstPosition", "[", 
            RowBox[{"\[Theta]sort", ",", "\[Theta]0"}], "]"}], "//", 
           "First"}], ",", 
          RowBox[{"k1", "=", 
           RowBox[{
            RowBox[{"FirstPosition", "[", 
             RowBox[{"\[Theta]sort", ",", "\[Theta]1"}], "]"}], "//", 
            "First"}]}]}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{
         RowBox[{"Fyz", "[", 
          RowBox[{"[", 
           RowBox[{"nx", ",", "ny", ",", "nz"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Ablock", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", 
              RowBox[{"Min", "[", 
               RowBox[{"{", 
                RowBox[{"ka", ",", "kb"}], "}"}], "]"}], ",", 
              RowBox[{
               RowBox[{"Max", "[", 
                RowBox[{"{", 
                 RowBox[{"ka", ",", "kb"}], "}"}], "]"}], "-", "1"}]}], 
             "}"}]}], "]"}], "*", 
          RowBox[{"Sign", "[", 
           RowBox[{"ka", "-", "kb"}], "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"ka", ",", "kb"}], "}"}], 
        RowBox[{"(*", 
         RowBox[{"\[Theta]1", "-", "\[Theta]2"}], "*)"}], "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"FirstPosition", "[", 
            RowBox[{"\[Theta]sort", ",", "\[Theta]1"}], "]"}], "//", 
           "First"}], ",", 
          RowBox[{"k1", "=", 
           RowBox[{
            RowBox[{"FirstPosition", "[", 
             RowBox[{"\[Theta]sort", ",", "\[Theta]2"}], "]"}], "//", 
            "First"}]}]}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{
         RowBox[{"Fzx", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"nx", "-", "1"}], ",", "num", ",", "1"}], "]"}], ",", 
            "ny", ",", "nz"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Ablock", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", 
              RowBox[{"Min", "[", 
               RowBox[{"{", 
                RowBox[{"ka", ",", "kb"}], "}"}], "]"}], ",", 
              RowBox[{
               RowBox[{"Max", "[", 
                RowBox[{"{", 
                 RowBox[{"ka", ",", "kb"}], "}"}], "]"}], "-", "1"}]}], 
             "}"}]}], "]"}], "*", 
          RowBox[{"Sign", "[", 
           RowBox[{"ka", "-", "kb"}], "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"ka", ",", "kb"}], "}"}], 
        RowBox[{"(*", 
         RowBox[{"\[Theta]2", "-", "\[Theta]3"}], "*)"}], "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"FirstPosition", "[", 
            RowBox[{"\[Theta]sort", ",", "\[Theta]2"}], "]"}], "//", 
           "First"}], ",", 
          RowBox[{"k1", "=", 
           RowBox[{
            RowBox[{"FirstPosition", "[", 
             RowBox[{"\[Theta]sort", ",", "\[Theta]3"}], "]"}], "//", 
            "First"}]}]}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{
         RowBox[{"Fyz", "[", 
          RowBox[{"[", 
           RowBox[{"nx", ",", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"ny", "-", "1"}], ",", "num", ",", "1"}], "]"}], ",", 
            "nz"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Ablock", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", 
              RowBox[{"Min", "[", 
               RowBox[{"{", 
                RowBox[{"ka", ",", "kb"}], "}"}], "]"}], ",", 
              RowBox[{
               RowBox[{"Max", "[", 
                RowBox[{"{", 
                 RowBox[{"ka", ",", "kb"}], "}"}], "]"}], "-", "1"}]}], 
             "}"}]}], "]"}], "*", 
          RowBox[{"Sign", "[", 
           RowBox[{"ka", "-", "kb"}], "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"ka", ",", "kb"}], "}"}], 
        RowBox[{"(*", 
         RowBox[{"\[Theta]3", "-", "\[Theta]0"}], "*)"}], "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"FirstPosition", "[", 
            RowBox[{"\[Theta]sort", ",", "\[Theta]3"}], "]"}], "//", 
           "First"}], ",", 
          RowBox[{"k1", "=", 
           RowBox[{
            RowBox[{"FirstPosition", "[", 
             RowBox[{"\[Theta]sort", ",", "\[Theta]0"}], "]"}], "//", 
            "First"}]}]}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{
         RowBox[{"Fzx", "[", 
          RowBox[{"[", 
           RowBox[{"nx", ",", "ny", ",", "nz"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Ablock", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", 
              RowBox[{"Min", "[", 
               RowBox[{"{", 
                RowBox[{"ka", ",", "kb"}], "}"}], "]"}], ",", 
              RowBox[{
               RowBox[{"Max", "[", 
                RowBox[{"{", 
                 RowBox[{"ka", ",", "kb"}], "}"}], "]"}], "-", "1"}]}], 
             "}"}]}], "]"}], "*", 
          RowBox[{"Sign", "[", 
           RowBox[{"ka", "-", "kb"}], "]"}]}]}], "]"}], ";"}], 
      "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"nx", ",", "num"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"ny", ",", "num"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"nz", ",", "num"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f1", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"Map", "[", 
           RowBox[{"Total", ",", "Fxy", ",", 
            RowBox[{"{", "3", "}"}]}], "]"}], ",", 
          RowBox[{"2", " ", "Pi"}], ",", 
          RowBox[{"-", "Pi"}]}], "]"}], "//", "Total"}], "//", "Total"}], "//",
       "Total"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f2", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"Map", "[", 
           RowBox[{"Total", ",", "Fyz", ",", 
            RowBox[{"{", "3", "}"}]}], "]"}], ",", 
          RowBox[{"2", " ", "Pi"}], ",", 
          RowBox[{"-", "Pi"}]}], "]"}], "//", "Total"}], "//", "Total"}], "//",
       "Total"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f3", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"Map", "[", 
           RowBox[{"Total", ",", "Fzx", ",", 
            RowBox[{"{", "3", "}"}]}], "]"}], ",", 
          RowBox[{"2", " ", "Pi"}], ",", 
          RowBox[{"-", "Pi"}]}], "]"}], "//", "Total"}], "//", "Total"}], "//",
       "Total"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<maxmam value of flux= \>\"", ",", 
     RowBox[{"Max", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Max", "[", 
         RowBox[{"Abs", "[", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"Map", "[", 
             RowBox[{"Total", ",", "Fxy", ",", 
              RowBox[{"{", "3", "}"}]}], "]"}], ",", 
            RowBox[{"2", " ", "Pi"}], ",", 
            RowBox[{"-", "Pi"}]}], "]"}], "]"}], "]"}], ",", 
        RowBox[{"Max", "[", 
         RowBox[{"Abs", "[", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"Map", "[", 
             RowBox[{"Total", ",", "Fyz", ",", 
              RowBox[{"{", "3", "}"}]}], "]"}], ",", 
            RowBox[{"2", " ", "Pi"}], ",", 
            RowBox[{"-", "Pi"}]}], "]"}], "]"}], "]"}], ",", 
        RowBox[{"Max", "[", 
         RowBox[{"Abs", "[", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"Map", "[", 
             RowBox[{"Total", ",", "Fzx", ",", 
              RowBox[{"{", "3", "}"}]}], "]"}], ",", 
            RowBox[{"2", " ", "Pi"}], ",", 
            RowBox[{"-", "Pi"}]}], "]"}], "]"}], "]"}]}], "}"}], "]"}]}], 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<W3=\>\"", ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"f1", "+", "f2", "+", "f3"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", " ", "Pi"}], ")"}]}]}], "]"}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.9340805163995557`*^9, 3.9340805276623755`*^9}, {
   3.9340806801203*^9, 3.934080701457409*^9}, {3.934081958371584*^9, 
   3.9340821226609516`*^9}, {3.934086436518168*^9, 3.9340864825952034`*^9}, {
   3.9340868086759243`*^9, 3.9340868336060395`*^9}, {3.93409066729753*^9, 
   3.9340906718638988`*^9}, {3.9340917938226404`*^9, 3.934091808561432*^9}, {
   3.9340918701614976`*^9, 3.9340918720591574`*^9}, {3.9340919255764837`*^9, 
   3.934091938425929*^9}, {3.9340920201965485`*^9, 3.934092025543502*^9}, {
   3.934092079833194*^9, 3.93409208712072*^9}, {3.9340927180156097`*^9, 
   3.934092728017014*^9}, {3.934092782195719*^9, 3.9340928964848843`*^9}, {
   3.9340930295486317`*^9, 3.9340930350040092`*^9}, {3.9340931234130306`*^9, 
   3.9340931299278784`*^9}, {3.9340944186484857`*^9, 
   3.9340945321236763`*^9}, {3.9340946264373627`*^9, 
   3.9340946299645243`*^9}, {3.934095556855328*^9, 3.934095696678941*^9}, {
   3.934098042707839*^9, 3.934098081689781*^9}, {3.934098541442009*^9, 
   3.9340985516001744`*^9}, {3.9340986278115845`*^9, 
   3.9340986732776318`*^9}, {3.9340987254218445`*^9, 
   3.9340987314871864`*^9}, {3.934098979926512*^9, 3.934099066675496*^9}, {
   3.9340991284349384`*^9, 3.934099340295497*^9}, {3.9340993782879715`*^9, 
   3.934099528042959*^9}, {3.934099565160386*^9, 3.934099573374529*^9}, {
   3.934099615322592*^9, 3.934099620218872*^9}, {3.9340996692715716`*^9, 
   3.934099674057292*^9}, {3.9340997299794035`*^9, 3.9340998456745586`*^9}, {
   3.9340998781279173`*^9, 3.9340999330407596`*^9}, {3.934100020112822*^9, 
   3.9341000531638393`*^9}, {3.934100180365469*^9, 3.9341004048458242`*^9}, {
   3.9341004349188356`*^9, 3.9341004692389064`*^9}, {3.934100503525732*^9, 
   3.934100615807028*^9}, {3.9341007356982794`*^9, 3.934100856521681*^9}, {
   3.9341008876549926`*^9, 3.9341011485708017`*^9}, {3.934101263453637*^9, 
   3.9341013188540335`*^9}, 3.9341013494200487`*^9, {3.9341013936475487`*^9, 
   3.93410140796817*^9}, {3.9341014437500668`*^9, 3.9341015011933126`*^9}, {
   3.9341015932423396`*^9, 3.934101643860451*^9}, {3.9341017033363223`*^9, 
   3.934101762405259*^9}, {3.934101803807073*^9, 3.934101844045991*^9}, {
   3.9341018750971518`*^9, 3.934101881206335*^9}, {3.93410222178389*^9, 
   3.9341022231905813`*^9}, {3.934102808191146*^9, 3.9341028389811974`*^9}, {
   3.9341029133874984`*^9, 3.9341029321311255`*^9}, {3.934106262903898*^9, 
   3.93410634942022*^9}, {3.934106425440776*^9, 3.934106507712842*^9}, {
   3.9341066749143424`*^9, 3.9341067077744145`*^9}, {3.93410886962654*^9, 
   3.934108949713955*^9}, {3.9341110191884813`*^9, 3.9341110280683517`*^9}, {
   3.9341116108238688`*^9, 3.9341116108929844`*^9}, {3.9341116676412435`*^9, 
   3.934111668027087*^9}, {3.93433829482883*^9, 3.93433832164709*^9}, {
   3.9343387291653166`*^9, 3.934338740653921*^9}, {3.93433890853161*^9, 
   3.9343390230756936`*^9}, {3.9343392987870197`*^9, 3.934339408021834*^9}, {
   3.9343395100450497`*^9, 3.934339515683365*^9}, {3.9343397050513105`*^9, 
   3.934339782606097*^9}, 3.982311078896505*^9},
 CellLabel->
  "In[4007]:=",ExpressionUUID->"f9537204-11ae-42d6-83a9-2d5cf783d614"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux= \"\>", "\[InvisibleSpace]", 
   "1.4625018222750081`"}],
  SequenceForm["maxmam value of flux= ", 1.4625018222750081`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824624152443247`*^9, {3.982462528592955*^9, 3.9824625584290605`*^9}, 
   3.982463612702132*^9, 3.982463693792448*^9, 3.982463860987277*^9, 
   3.9824639752336226`*^9, 3.982464794263088*^9, 3.9824648338929243`*^9, 
   3.9824648879771943`*^9, {3.982465131736221*^9, 3.982465168751607*^9}, 
   3.982467073917903*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4007]:=",ExpressionUUID->"237e5fb4-a142-4e69-\
b998-eb0c4c50b9cc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3=\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "1.`"}]}],
  SequenceForm["W3=", -1.],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824624152443247`*^9, {3.982462528592955*^9, 3.9824625584290605`*^9}, 
   3.982463612702132*^9, 3.982463693792448*^9, 3.982463860987277*^9, 
   3.9824639752336226`*^9, 3.982464794263088*^9, 3.9824648338929243`*^9, 
   3.9824648879771943`*^9, {3.982465131736221*^9, 3.982465168751607*^9}, 
   3.9824670739234753`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4007]:=",ExpressionUUID->"03540c59-808c-45f0-\
a3aa-e31f6cb2d77c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"glis", "=", 
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"unitarizationandSVlist", "[", 
       RowBox[{"gFunc", "[", 
        RowBox[{"kx", ",", "ky", ",", "kz"}], "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"kx", ",", "0", ",", 
       RowBox[{
        RowBox[{"2", "*", "Pi"}], "-", "\[Delta]"}], ",", "\[Delta]"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"ky", ",", "0", ",", 
       RowBox[{
        RowBox[{"2", "*", "Pi"}], "-", "\[Delta]"}], ",", "\[Delta]"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"kz", ",", "0", ",", 
       RowBox[{
        RowBox[{"2", "*", "Pi"}], "-", "\[Delta]"}], ",", "\[Delta]"}], "}"}],
      ",", 
     RowBox[{"Method", "->", "\"\<CoarsestGrained\>\""}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Norm", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"glis", "[", 
          RowBox[{"[", 
           RowBox[{"nx", ",", "ny", ",", "nz"}], "]"}], "]"}], ".", 
         RowBox[{
          RowBox[{"glis", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"nx", "+", "1"}], ",", "num", ",", "1"}], "]"}], ",", 
             "ny", ",", "nz"}], "]"}], "]"}], "\[ConjugateTranspose]"}]}], 
        "-", 
        RowBox[{"IdentityMatrix", "[", "4", "]"}]}], ",", 
       "\"\<Frobenius\>\""}], "]"}], "//", "Chop"}], ",", 
    RowBox[{"{", 
     RowBox[{"nx", ",", "1", ",", "num"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"ny", ",", "1", ",", "num"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"nz", ",", "1", ",", "num"}], "}"}]}], "]"}], "//", 
  "Max"}]}], "Input",
 CellChangeTimes->{{3.9824627872144556`*^9, 3.982462809955186*^9}, 
   3.982464841638919*^9},
 CellLabel->
  "In[3870]:=",ExpressionUUID->"89b977f4-6679-48cb-bb80-e8af01e9c384"],

Cell[BoxData["1.2306681020964538`"], "Output",
 CellChangeTimes->{3.982464842488524*^9, 3.9824648920355988`*^9},
 CellLabel->
  "Out[3871]=",ExpressionUUID->"6aa4dfb5-00dc-41bf-82d2-49702532749d"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Random model (example in the manuscript)", "Section",
 CellChangeTimes->{{3.982458061404334*^9, 3.982458065370475*^9}, {
  3.9824671400592794`*^9, 
  3.9824671660515394`*^9}},ExpressionUUID->"8ba0a024-f792-4413-bed1-\
82ad5a9810cf"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"kx", ",", "ky", ",", "kz", ",", "n", ",", "\[Xi]", ",", "nmax"}], 
   "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"n", "=", "2"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Xi]", "=", "1."}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"nmax", "=", "1"}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Pre", "-", 
     RowBox[{
     "generate", " ", "random", " ", "matrices", " ", "and", " ", "store", 
      " ", "them"}]}], ",", 
    RowBox[{"indexed", " ", "by", " ", 
     RowBox[{"(", 
      RowBox[{"x", ",", "y", ",", "z"}], ")"}]}]}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"\[Sigma]2", "=", 
   RowBox[{
    RowBox[{"PauliMatrix", "[", "2", "]"}], "//", "N"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"J", "=", 
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{
     RowBox[{"IdentityMatrix", "[", "n", "]"}], ",", "\[Sigma]2"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"SeedRandom", "[", "]"}], 
  RowBox[{"(*", 
   RowBox[{
   "remove", " ", "this", " ", "line", " ", "if", " ", "reproducibility", " ",
     "is", " ", "not", " ", "needed"}], "*)"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rs", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"rMat", "=", 
     RowBox[{"Association", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"#", "->", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"RandomReal", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"2", "*", "n"}], ",", 
               RowBox[{"2", "*", "n"}]}], "}"}]}], "]"}], "+", 
           RowBox[{"I", "*", 
            RowBox[{"RandomReal", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"2", "*", "n"}], ",", 
                RowBox[{"2", "*", "n"}]}], "}"}]}], "]"}]}]}], ")"}]}], "&"}],
        "/@", "rs"}], "]"}]}], ";"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.98245820362894*^9, 3.98245820362894*^9}, {
   3.982458240228928*^9, 3.9824582518464394`*^9}, {3.982458314106683*^9, 
   3.9824583865528793`*^9}, {3.98245892142552*^9, 3.9824589238695846`*^9}, {
   3.982458981352435*^9, 3.982459032351742*^9}, {3.9824591618928556`*^9, 
   3.9824591798716545`*^9}, 3.9824597058941298`*^9, {3.9824597815486317`*^9, 
   3.982459781904583*^9}, {3.982459857389189*^9, 3.982459861708006*^9}, {
   3.982459980251563*^9, 3.982460006606328*^9}, {3.9824602313878074`*^9, 
   3.982460358229051*^9}, {3.982460521370717*^9, 3.982460526861326*^9}, 
   3.982460630955868*^9, {3.982461013006487*^9, 3.9824610142429113`*^9}, 
   3.9824614838461385`*^9, {3.9824615508772273`*^9, 3.98246156080021*^9}, {
   3.9824616289671135`*^9, 3.9824616298887663`*^9}, {3.982462163049183*^9, 
   3.982462188096343*^9}, {3.982462218924136*^9, 3.982462233128558*^9}, {
   3.982462267206001*^9, 3.982462355956944*^9}, {3.9824625013891473`*^9, 
   3.9824625172290134`*^9}, {3.9824627550819826`*^9, 
   3.9824627613339157`*^9}, {3.9824632474892516`*^9, 3.982463247623765*^9}, {
   3.982463710181491*^9, 3.9824637759922776`*^9}, 3.9824638138228507`*^9, {
   3.982463876521673*^9, 3.9824639059699483`*^9}, {3.982464218139534*^9, 
   3.982464223751648*^9}, {3.9824642605012817`*^9, 3.9824643182093678`*^9}, {
   3.982464420041581*^9, 3.982464427711747*^9}, 3.982464548437352*^9, {
   3.982464811317977*^9, 3.982464812642603*^9}, {3.982467034449546*^9, 
   3.9824670412795577`*^9}},
 CellLabel->
  "In[4018]:=",ExpressionUUID->"7841995a-8f83-464f-9b0c-0dc41e300465"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rMat", "=", 
   RowBox[{"\[LeftAssociation]", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0"}], "}"}], "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "0.7918133387913802`"}], "-", 
           RowBox[{"0.9678402794205629`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.6948378235476271`"}], "+", 
           RowBox[{"0.9356055084790089`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{"0.24888406978996036`", "\[VeryThinSpace]", "+", 
           RowBox[{"0.8387245575559517`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.4450918955041825`"}], "+", 
           RowBox[{"0.42002764576420226`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "0.14851532942767465`"}], "+", 
           RowBox[{"0.8821503967645739`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.4347375287116675`"}], "+", 
           RowBox[{"0.3570392717403341`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.08586057851527107`"}], "-", 
           RowBox[{"0.6140442466731826`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.14957176470991573`"}], "+", 
           RowBox[{"0.28189347090999517`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "0.7877998825777079`"}], "+", 
           RowBox[{"0.9808080296608912`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.3872192347195367`"}], "+", 
           RowBox[{"0.12645629384372548`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.6689482132863449`"}], "+", 
           RowBox[{"0.28546545319030603`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.2490746320941346`"}], "+", 
           RowBox[{"0.8895230966029981`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "0.6450335021706248`"}], "-", 
           RowBox[{"0.5654499543466174`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.3015045766425146`"}], "+", 
           RowBox[{"0.5421134838439521`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.6690053830403389`"}], "+", 
           RowBox[{"0.6889916696298606`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.7602248631092405`"}], "+", 
           RowBox[{"0.11613164879489579`", " ", "\[ImaginaryI]"}]}]}], 
         "}"}]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "0"}], "}"}], "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "0.35572084966446305`"}], "-", 
           RowBox[{"0.7540672294948219`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{"0.4542494290598884`", "\[VeryThinSpace]", "-", 
           RowBox[{"0.4482796571552137`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{"0.5629348963014547`", "\[VeryThinSpace]", "+", 
           RowBox[{"0.7203146829359603`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.30684904131573854`"}], "+", 
           RowBox[{"0.3828744778218893`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "0.2569663784264087`"}], "+", 
           RowBox[{"0.7065052124260771`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.21976378565021015`"}], "+", 
           RowBox[{"0.3444974215703791`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{"0.4997465279930693`", "\[VeryThinSpace]", "-", 
           RowBox[{"0.3220881317569493`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.9731422219908903`"}], "-", 
           RowBox[{"0.271289922966655`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"0.8758620169673441`", "\[VeryThinSpace]", "+", 
           RowBox[{"0.665171427781023`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.23082308730730583`"}], "-", 
           RowBox[{"0.001155929104774689`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.5756633258868815`"}], "-", 
           RowBox[{"0.26703155618052055`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{"0.3903113159758389`", "\[VeryThinSpace]", "-", 
           RowBox[{"0.24019201983130545`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"0.549034017483979`", "\[VeryThinSpace]", "-", 
           RowBox[{"0.8645565281323204`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.47692022987078264`"}], "+", 
           RowBox[{"0.3107124316179908`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{"0.3376945946105585`", "\[VeryThinSpace]", "-", 
           RowBox[{"0.2569625266113409`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.6757124701422952`"}], "+", 
           RowBox[{"0.13428586055950165`", " ", "\[ImaginaryI]"}]}]}], 
         "}"}]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "0.7719767890161147`"}], "+", 
           RowBox[{"0.04600925284466095`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.8422757202446016`"}], "-", 
           RowBox[{"0.8227743311389659`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{"0.8077249985240362`", "\[VeryThinSpace]", "+", 
           RowBox[{"0.31297380480926673`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{"0.3212303819182081`", "\[VeryThinSpace]", "+", 
           RowBox[{"0.830734556211822`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"0.6557290942699989`", "\[VeryThinSpace]", "+", 
           RowBox[{"0.020265129513037383`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.4086063717688675`"}], "+", 
           RowBox[{"0.2327250974493329`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{"0.5624501066517031`", "\[VeryThinSpace]", "+", 
           RowBox[{"0.5635166000757601`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{"0.311332921339051`", "\[VeryThinSpace]", "+", 
           RowBox[{"0.04075741957992074`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "0.05223263796489741`"}], "+", 
           RowBox[{"0.48085139752953143`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.4655536284733395`"}], "-", 
           RowBox[{"0.5358323444632656`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{"0.8700133939671204`", "\[VeryThinSpace]", "+", 
           RowBox[{"0.38608449299175707`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.7485771503740621`"}], "+", 
           RowBox[{"0.9462796039355745`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"0.6214918862826946`", "\[VeryThinSpace]", "-", 
           RowBox[{"0.03853127819168822`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.4624251263634154`"}], "-", 
           RowBox[{"0.3699640825177899`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{"0.11377857509112577`", "\[VeryThinSpace]", "-", 
           RowBox[{"0.04466096680381959`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.5851201185397477`"}], "-", 
           RowBox[{"0.7710569445294215`", " ", "\[ImaginaryI]"}]}]}], "}"}]}],
        "}"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "0"}], "}"}], "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"0.20160301549893722`", "\[VeryThinSpace]", "+", 
           RowBox[{"0.7762198756261811`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{"0.46305831985308776`", "\[VeryThinSpace]", "-", 
           RowBox[{"0.6353004407902838`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.4128402871073611`"}], "-", 
           RowBox[{"0.8476880095341683`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.2277383898780263`"}], "+", 
           RowBox[{"0.932136966705146`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "0.8553470945648365`"}], "-", 
           RowBox[{"0.8560017051128685`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.5558381221069073`"}], "+", 
           RowBox[{"0.07957362870481877`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{"0.1429209609075932`", "\[VeryThinSpace]", "-", 
           RowBox[{"0.30749434714011725`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.08580463445917585`"}], "+", 
           RowBox[{"0.75093522389919`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "0.4026460826609566`"}], "+", 
           RowBox[{"0.9349058922625093`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{"0.2462493016928291`", "\[VeryThinSpace]", "-", 
           RowBox[{"0.9132812154689178`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.14467519952449104`"}], "-", 
           RowBox[{"0.028718199635900277`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{"0.7201305809378411`", "\[VeryThinSpace]", "+", 
           RowBox[{"0.6666826420972027`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "0.7932421274811219`"}], "-", 
           RowBox[{"0.6515568914209027`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.7569616576975933`"}], "-", 
           RowBox[{"0.9834850059285745`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{"0.07398392074047067`", "\[VeryThinSpace]", "-", 
           RowBox[{"0.8403634487187968`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.5290432389807038`"}], "-", 
           RowBox[{"0.8757524597059367`", " ", "\[ImaginaryI]"}]}]}], "}"}]}],
        "}"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"-", "1"}], ",", "0"}], "}"}], "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"0.1335650207359036`", "\[VeryThinSpace]", "-", 
           RowBox[{"0.2517264565964461`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.8563238636505277`"}], "+", 
           RowBox[{"0.8769530927891647`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.19232934137322966`"}], "-", 
           RowBox[{"0.4922957501797174`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.8713106642433801`"}], "+", 
           RowBox[{"0.6033419048372077`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "0.3648801456486548`"}], "-", 
           RowBox[{"0.1954302124202476`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{"0.6615377175883657`", "\[VeryThinSpace]", "+", 
           RowBox[{"0.635501725190418`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.26558974969685645`"}], "-", 
           RowBox[{"0.912532949684266`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{"0.7653145641645374`", "\[VeryThinSpace]", "-", 
           RowBox[{"0.4904526443659316`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "0.6567085420544752`"}], "-", 
           RowBox[{"0.8375845320708781`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{"0.530922970884943`", "\[VeryThinSpace]", "-", 
           RowBox[{"0.9559153570202334`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{"0.912269565497148`", "\[VeryThinSpace]", "-", 
           RowBox[{"0.05629559890944158`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{"0.3515828890938413`", "\[VeryThinSpace]", "-", 
           RowBox[{"0.6690822261443587`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "0.9281346478599164`"}], "-", 
           RowBox[{"0.6847315842232438`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.06939567432985472`"}], "-", 
           RowBox[{"0.3366471306287915`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{"0.7296917186999332`", "\[VeryThinSpace]", "-", 
           RowBox[{"0.6111330826719747`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.2571270050987291`"}], "-", 
           RowBox[{"0.8988162874405834`", " ", "\[ImaginaryI]"}]}]}], "}"}]}],
        "}"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "1"}], "}"}], "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"0.9618987774159033`", "\[VeryThinSpace]", "-", 
           RowBox[{"0.4341902405156999`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{"0.6454762887135197`", "\[VeryThinSpace]", "-", 
           RowBox[{"0.3430430253242682`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{"0.3736405349526666`", "\[VeryThinSpace]", "-", 
           RowBox[{"0.7659850925246716`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{"0.5035158419455907`", "\[VeryThinSpace]", "-", 
           RowBox[{"0.9092056881102297`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "0.18958784634455483`"}], "+", 
           RowBox[{"0.3641986910711612`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{"0.8014008637057111`", "\[VeryThinSpace]", "+", 
           RowBox[{"0.5757316160652555`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.5801481654219209`"}], "-", 
           RowBox[{"0.9722638333301896`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.7403710388278961`"}], "-", 
           RowBox[{"0.2383380716387289`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"0.5204203495992958`", "\[VeryThinSpace]", "-", 
           RowBox[{"0.7089785139093285`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.39742704905999116`"}], "-", 
           RowBox[{"0.13484490436622387`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{"0.9851934676825929`", "\[VeryThinSpace]", "+", 
           RowBox[{"0.320627212622969`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{"0.42677539252030794`", "\[VeryThinSpace]", "-", 
           RowBox[{"0.4544634332808264`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"0.8725172367890477`", "\[VeryThinSpace]", "+", 
           RowBox[{"0.9380523044424205`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.23521064104322464`"}], "+", 
           RowBox[{"0.054232503036992785`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.6634248351680831`"}], "+", 
           RowBox[{"0.6910853768537999`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.35715448610161493`"}], "+", 
           RowBox[{"0.026388355301911748`", " ", "\[ImaginaryI]"}]}]}], 
         "}"}]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{"-", "1"}]}], "}"}], "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "0.6151116828267806`"}], "-", 
           RowBox[{"0.5542562129496376`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{"0.4187254270209877`", "\[VeryThinSpace]", "+", 
           RowBox[{"0.8826095420836637`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.9654041090656711`"}], "-", 
           RowBox[{"0.8629182387056371`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{"0.32108169038177126`", "\[VeryThinSpace]", "+", 
           RowBox[{"0.8201200189940079`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"0.8425883560268463`", "\[VeryThinSpace]", "+", 
           RowBox[{"0.3876169793017552`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.18907648210715822`"}], "+", 
           RowBox[{"0.040043938167857895`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{"0.5543459051682564`", "\[VeryThinSpace]", "-", 
           RowBox[{"0.158964591013933`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.5876973823135181`"}], "+", 
           RowBox[{"0.3123808285306673`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "0.9553168591408236`"}], "+", 
           RowBox[{"0.3527161690586871`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{"0.5040503480571066`", "\[VeryThinSpace]", "-", 
           RowBox[{"0.3668061714415094`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.36293069713174253`"}], "-", 
           RowBox[{"0.01588246469934962`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.9535266657815749`"}], "+", 
           RowBox[{"0.2594565013095882`", " ", "\[ImaginaryI]"}]}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "0.3259914400619066`"}], "-", 
           RowBox[{"0.4599034963634634`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.9248565091321641`"}], "+", 
           RowBox[{"0.3164474817021006`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.8510268614317824`"}], "-", 
           RowBox[{"0.9844448475296033`", " ", "\[ImaginaryI]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "0.5006607887208063`"}], "+", 
           RowBox[{"0.2817874292473519`", " ", "\[ImaginaryI]"}]}]}], "}"}]}],
        "}"}]}]}], "\[RightAssociation]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.982466942148691*^9, 3.9824669530297747`*^9}, {
  3.9824670471084595`*^9, 3.9824670478978195`*^9}},
 CellLabel->
  "In[4026]:=",ExpressionUUID->"f8ae91ec-2992-4548-b579-e9622a5fe071"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"gFunc", "[", 
     RowBox[{
      RowBox[{"kx_", "?", "NumericQ"}], ",", 
      RowBox[{"ky_", "?", "NumericQ"}], ",", 
      RowBox[{"kz_", "?", "NumericQ"}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"g0", ",", "g"}], "}"}], ",", 
      RowBox[{
       RowBox[{"g0", "=", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"rMat", "[", 
            RowBox[{"rs", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "]"}], "*", 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "I"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"kx", "*", 
                 RowBox[{"rs", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "1"}], "]"}], "]"}]}], "+", 
                RowBox[{"ky", "*", 
                 RowBox[{"rs", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "+", 
                RowBox[{"kz", "*", 
                 RowBox[{"rs", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "3"}], "]"}], "]"}]}]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"Sqrt", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"rs", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "1"}], "]"}], "]"}], "^", "2"}], "+", 
                RowBox[{
                 RowBox[{"rs", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "2"}], "]"}], "]"}], "^", "2"}], "+", 
                RowBox[{
                 RowBox[{"rs", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "3"}], "]"}], "]"}], "^", "2"}]}], "]"}],
               "/", "\[Xi]"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"Length", "[", "rs", "]"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"g", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"g0", "+", 
           RowBox[{"J", ".", 
            RowBox[{"Conjugate", "[", "g0", "]"}], ".", "J"}]}], ")"}], "/", 
         "2"}]}], ";", "\[IndentingNewLine]", "g"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"funi", ":", 
    RowBox[{"unitarization", " ", "by", " ", "SVD"}]}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"unitarizationandSVlist", "[", "g_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"U", ",", "\[CapitalSigma]", ",", "V"}], "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"U", ",", "\[CapitalSigma]", ",", "V"}], "}"}], "=", 
        RowBox[{"SingularValueDecomposition", "[", "g", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"U", ".", 
          RowBox[{"ConjugateTranspose", "[", "V", "]"}]}], ",", 
         RowBox[{"Max", "[", 
          RowBox[{"Diagonal", "[", "\[CapitalSigma]", "]"}], "]"}], ",", 
         RowBox[{"(*", 
          RowBox[{"maximum", " ", "singular", " ", "value"}], "*)"}], 
         RowBox[{"Min", "[", 
          RowBox[{"Diagonal", "[", "\[CapitalSigma]", "]"}], "]"}]}], 
        "}"}]}]}], " ", 
     RowBox[{"(*", 
      RowBox[{"minimum", " ", "singular", " ", "value"}], "*)"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Distribute", " ", "definitions", " ", "to", " ", "parallel", " ", 
    "kernels"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DistributeDefinitions", "[", 
   RowBox[{
   "gFunc", ",", "unitarizationandSVlist", ",", "rMat", ",", "n", ",", 
    "\[Xi]", ",", "nmax", ",", "\[Sigma]2", ",", "J"}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.98245820362894*^9, 3.98245820362894*^9}, {
   3.982458240228928*^9, 3.9824582518464394`*^9}, {3.982458314106683*^9, 
   3.9824583865528793`*^9}, {3.98245892142552*^9, 3.9824589238695846`*^9}, {
   3.982458981352435*^9, 3.982459032351742*^9}, {3.9824591618928556`*^9, 
   3.9824591798716545`*^9}, 3.9824597058941298`*^9, {3.9824597815486317`*^9, 
   3.982459781904583*^9}, {3.982459857389189*^9, 3.982459861708006*^9}, {
   3.982459980251563*^9, 3.982460006606328*^9}, {3.9824602313878074`*^9, 
   3.982460358229051*^9}, {3.982460521370717*^9, 3.982460526861326*^9}, 
   3.982460630955868*^9, {3.982461013006487*^9, 3.9824610142429113`*^9}, 
   3.9824614838461385`*^9, {3.9824615508772273`*^9, 3.98246156080021*^9}, {
   3.9824616289671135`*^9, 3.9824616298887663`*^9}, {3.982462163049183*^9, 
   3.982462188096343*^9}, {3.982462218924136*^9, 3.982462233128558*^9}, {
   3.982462267206001*^9, 3.982462355956944*^9}, {3.9824625013891473`*^9, 
   3.9824625172290134`*^9}, {3.9824627550819826`*^9, 
   3.9824627613339157`*^9}, {3.9824632474892516`*^9, 3.982463247623765*^9}, {
   3.982463710181491*^9, 3.9824637759922776`*^9}, 3.9824638138228507`*^9, {
   3.982463876521673*^9, 3.9824639059699483`*^9}, {3.982464218139534*^9, 
   3.982464223751648*^9}, {3.9824642605012817`*^9, 3.9824643182093678`*^9}, {
   3.982464420041581*^9, 3.982464427711747*^9}, 3.982464548437352*^9, {
   3.982464811317977*^9, 3.982464812642603*^9}, {3.982467034449546*^9, 
   3.9824670412795577`*^9}},
 CellLabel->
  "In[4027]:=",ExpressionUUID->"596690a6-5611-45dc-81d7-082c2255f430"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"results", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"num", "=", "5"}], ";"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"res", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"res", ",", "num"}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{
      "\"\<-------------Grid size= \>\"", ",", "num", ",", " ", 
       "\"\<-------------------\>\""}], "]"}], ";", "\n", 
     RowBox[{"\[Delta]", "=", 
      RowBox[{"2", "*", 
       RowBox[{"Pi", "/", "num"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"tmp", "=", 
      RowBox[{"ParallelTable", "[", 
       RowBox[{
        RowBox[{"Module", "[", 
         RowBox[{
          RowBox[{"{", "res", "}"}], ",", 
          RowBox[{
           RowBox[{"res", "=", 
            RowBox[{"unitarizationandSVlist", "[", 
             RowBox[{"gFunc", "[", 
              RowBox[{"kx", ",", "ky", ",", "kz"}], "]"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Eigensystem", "[", 
              RowBox[{"res", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
             RowBox[{"res", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"res", "[", 
              RowBox[{"[", "3", "]"}], "]"}]}], "}"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"kx", ",", "0", ",", 
          RowBox[{
           RowBox[{"2", "*", "Pi"}], "-", "\[Delta]"}], ",", "\[Delta]"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"ky", ",", "0", ",", 
          RowBox[{
           RowBox[{"2", "*", "Pi"}], "-", "\[Delta]"}], ",", "\[Delta]"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"kz", ",", "0", ",", 
          RowBox[{
           RowBox[{"2", "*", "Pi"}], "-", "\[Delta]"}], ",", "\[Delta]"}], 
         "}"}], ",", 
        RowBox[{"Method", "->", "\"\<CoarsestGrained\>\""}]}], "]"}]}], ";", 
     "\n", 
     RowBox[{"Esys", "=", 
      RowBox[{"tmp", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "All", ",", "All", ",", "1"}], "]"}], "]"}]}], 
     ";", "\n", 
     RowBox[{"maxSVlist", "=", 
      RowBox[{"tmp", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "All", ",", "All", ",", "2"}], "]"}], "]"}]}], 
     ";", "\n", 
     RowBox[{"minSVlist", "=", 
      RowBox[{"tmp", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "All", ",", "All", ",", "3"}], "]"}], "]"}]}], 
     ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "Sort", " ", "by", " ", "increasing", " ", "order", " ", "of", " ", 
       "angle", " ", "of", " ", "eigenvalues"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Esys", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"SortBy", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Esys", "[", 
               RowBox[{"[", 
                RowBox[{"nx", ",", "ny", ",", "nz"}], "]"}], "]"}], 
              "\[Transpose]"}], ",", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"Arg", "[", 
                 RowBox[{"First", "[", "#", "]"}], "]"}], ",", 
                RowBox[{"2", "*", "Pi"}]}], "]"}], "&"}]}], "]"}], 
           "\[Transpose]"}], ",", 
          RowBox[{"{", 
           RowBox[{"nx", ",", "num"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"ny", ",", "num"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"nz", ",", "num"}], "}"}]}], "]"}]}], ";"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"Esys", "=", 
      RowBox[{"ParallelTable", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"SortBy", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Esys", "[", 
             RowBox[{"[", 
              RowBox[{"nx", ",", "ny", ",", "nz"}], "]"}], "]"}], 
            "\[Transpose]"}], ",", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"Arg", "[", 
               RowBox[{"First", "[", "#", "]"}], "]"}], ",", 
              RowBox[{"2", "*", "Pi"}]}], "]"}], "&"}]}], "]"}], 
         "\[Transpose]"}], ",", 
        RowBox[{"{", 
         RowBox[{"nx", ",", "num"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"ny", ",", "num"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"nz", ",", "num"}], "}"}], ",", 
        RowBox[{"Method", "->", "\"\<CoarsestGrained\>\""}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Instead", " ", "of", " ", "PBC"}], ",", " ", 
       RowBox[{
       "add", " ", "a", " ", "copy", " ", "at", " ", "site", " ", "1", " ", 
        "after", " ", "the", " ", "x"}], ",", "y", ",", 
       RowBox[{"z", "=", "num"}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"Esys", "=", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"Esys", ",", 
        RowBox[{"Esys", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Esys", "[", 
         RowBox[{"[", "nx", "]"}], "]"}], "=", 
        RowBox[{"AppendTo", "[", 
         RowBox[{
          RowBox[{"Esys", "[", 
           RowBox[{"[", "nx", "]"}], "]"}], ",", 
          RowBox[{"Esys", "[", 
           RowBox[{"[", 
            RowBox[{"nx", ",", "1"}], "]"}], "]"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"nx", ",", 
         RowBox[{"Length", "[", "Esys", "]"}]}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Esys", "[", 
         RowBox[{"[", 
          RowBox[{"nx", ",", "ny"}], "]"}], "]"}], "=", 
        RowBox[{"AppendTo", "[", 
         RowBox[{
          RowBox[{"Esys", "[", 
           RowBox[{"[", 
            RowBox[{"nx", ",", "ny"}], "]"}], "]"}], ",", 
          RowBox[{"Esys", "[", 
           RowBox[{"[", 
            RowBox[{"nx", ",", "ny", ",", "1"}], "]"}], "]"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"nx", ",", 
         RowBox[{"Length", "[", "Esys", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"ny", ",", 
         RowBox[{"Length", "[", "Esys", "]"}]}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Earg", "=", 
      RowBox[{"Mod", "[", 
       RowBox[{
        RowBox[{"Arg", "/@", 
         RowBox[{"Esys", "[", 
          RowBox[{"[", 
           RowBox[{"All", ",", "All", ",", "All", ",", "1"}], "]"}], "]"}]}], 
        ",", 
        RowBox[{"2", "*", "Pi"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Evec", "=", 
      RowBox[{"Esys", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "All", ",", "All", ",", "2"}], "]"}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<Maximum singular value of g(k) = \>\"", ",", 
       RowBox[{"Max", "[", "maxSVlist", "]"}]}], "]"}], ";", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"res", ",", 
       RowBox[{"Max", "[", "maxSVlist", "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<Minimum singular value of g(k) = \>\"", ",", 
       RowBox[{"Min", "[", "minSVlist", "]"}]}], "]"}], ";", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"res", ",", 
       RowBox[{"Max", "[", "minSVlist", "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "Compute", " ", "gap", " ", "parameters", " ", "\[Theta]", " ", "over", 
       " ", "cubes"}], "*)"}], "\n", 
     RowBox[{"\[Beta]", "=", "0.5"}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Epsilon]", "=", "0."}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Theta]s", "=", 
      RowBox[{"Table", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"lis", "=", 
          RowBox[{"Flatten", "[", 
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"Earg", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"nx", "+", "\[Delta]x"}], ",", 
                 RowBox[{"ny", "+", "\[Delta]y"}], ",", 
                 RowBox[{"nz", "+", "\[Delta]z"}]}], "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"\[Delta]x", ",", "0", ",", "1"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"\[Delta]y", ",", "0", ",", "1"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"\[Delta]z", ",", "0", ",", "1"}], "}"}]}], "]"}], ",",
             "3"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"interval", "=", 
          RowBox[{"Interval", "@@", 
           RowBox[{
            RowBox[{"Reap", "[", 
             RowBox[{"Do", "[", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{
                RowBox[{"i", "=", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"\[Theta]", "-", 
                    RowBox[{"\[Beta]", "*", 
                    RowBox[{"Pi", "/", 
                    RowBox[{"(", 
                    RowBox[{"2", "*", "n"}], ")"}]}]}], "+", "\[Epsilon]"}], 
                   ",", 
                   RowBox[{"\[Theta]", "+", 
                    RowBox[{"\[Beta]", "*", 
                    RowBox[{"Pi", "/", 
                    RowBox[{"(", 
                    RowBox[{"2", "*", "n"}], ")"}]}]}], "-", "\[Epsilon]"}]}],
                   "}"}]}], ";", "\[IndentingNewLine]", 
                RowBox[{"Which", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"i", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "<", "0"}], ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"Sow", "[", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{"i", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "]"}], ";", 
                   RowBox[{"Sow", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"i", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", 
                    RowBox[{"2", "*", "Pi"}]}], ",", 
                    RowBox[{"2", "*", "Pi"}]}], "}"}], "]"}], ";"}], ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"i", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ">", 
                   RowBox[{"2", "*", "Pi"}]}], ",", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"Sow", "[", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"i", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "-", 
                    RowBox[{"2", "*", "Pi"}]}]}], "}"}], "]"}], ";", 
                   "\[IndentingNewLine]", 
                   RowBox[{"Sow", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"i", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{"2", "*", "Pi"}]}], "}"}], "]"}], ";"}], ",", 
                  "\[IndentingNewLine]", "True", ",", 
                  RowBox[{
                   RowBox[{"Sow", "[", "i", "]"}], ";"}]}], 
                 "\[IndentingNewLine]", "]"}], ";"}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{"{", 
                RowBox[{"\[Theta]", ",", "lis"}], "}"}]}], "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", "1"}], "]"}], "]"}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{"NumberLinePlot", "[", "interval", "]"}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
          "Take", " ", "\[Theta]", " ", "from", " ", "the", " ", "largest", 
           " ", "interval", " ", "of", " ", "complement"}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{"l", "=", 
          RowBox[{"Length", "[", "interval", "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"diff", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"interval", "[", 
               RowBox[{"[", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"i", "+", "1"}], ",", "l", ",", "1"}], "]"}], "]"}],
                "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "-", 
             RowBox[{
              RowBox[{"interval", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "l"}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"diff", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"#", ",", 
              RowBox[{"2", "*", "Pi"}]}], "]"}], "&"}], "/@", "diff"}]}], ";",
          "\[IndentingNewLine]", 
         RowBox[{"i0", 
          RowBox[{"(*", 
           RowBox[{
           "number", " ", "index", " ", "of", " ", "largest", " ", 
            "interval"}], "*)"}], "=", 
          RowBox[{
           RowBox[{"Ordering", "[", 
            RowBox[{"diff", ",", 
             RowBox[{"-", "1"}]}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"\[Theta]", "=", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i0", "<", "l"}], ",", "\[IndentingNewLine]", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"Mean", "[", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"interval", "[", 
                   RowBox[{"[", "i0", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], ",", 
                 RowBox[{
                  RowBox[{"interval", "[", 
                   RowBox[{"[", 
                    RowBox[{"i0", "+", "1"}], "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], "}"}], "]"}], ",", 
              RowBox[{"2", "*", "Pi"}]}], "]"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Mean", "[", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"interval", "[", 
                    RowBox[{"[", "i0", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"interval", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", 
                    RowBox[{"2", "*", "Pi"}]}]}], "}"}], "]"}], "+", 
                RowBox[{"1.", "^", 
                 RowBox[{"-", "10"}]}]}], ",", 
               RowBox[{"2", "*", "Pi"}]}], "]"}], "-", 
             RowBox[{"1.", "^", 
              RowBox[{"-", "10"}]}]}]}], "\[IndentingNewLine]", "]"}]}], ";", 
         "\[IndentingNewLine]", "\[Theta]"}], ",", 
        RowBox[{"{", 
         RowBox[{"nx", ",", "num"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"ny", ",", "num"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"nz", ",", "num"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<maxmum value of \[Theta]-gap parameter: \>\"", ",", 
       RowBox[{"Max", "[", "\[Theta]s", "]"}]}], "]"}], ";", "\n", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", "Lattice"}]}]}]}]}]}], " ", "formula", " ", "using",
        " ", 
       FormBox[
        SubscriptBox["\[CapitalPhi]", "p"],
        TraditionalForm], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "formula", " ", "of", " ", "the", " ", "v1", " ", "version"}], ")"}],
         ".", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", "--"}]}]}]}]}]}]}]}]}]}]}], "*)"}], " ", "\n", 
     RowBox[{"(*", 
      RowBox[{"The", " ", "flux", " ", 
       FormBox[
        SubscriptBox["\[CapitalPhi]", "p"],
        TraditionalForm], " ", "over", " ", "a", " ", "plaquette", " ", "p", 
       " ", "is", " ", "evaluated", " ", "only", " ", "at", " ", "the", " ", 
       "plaquette", " ", 
       RowBox[{"p", ".", " ", "\n", "W3"}], " ", "is", " ", "not", " ", 
       "quantized", " ", "in", " ", 
       RowBox[{"general", "."}]}], " ", "*)"}], "\n", 
     RowBox[{"Fxy", 
      RowBox[{"(*", 
       RowBox[{"flux", " ", "over", " ", "kxky", " ", "plnae"}], "*)"}], "=", 
      RowBox[{"Table", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Theta]1", "=", 
          RowBox[{"\[Theta]s", "[", 
           RowBox[{"[", 
            RowBox[{"nx", ",", "ny", ",", "nz"}], "]"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"\[Theta]2", "=", 
          RowBox[{"\[Theta]s", "[", 
           RowBox[{"[", 
            RowBox[{"nx", ",", "ny", ",", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"nz", "+", "1"}], ",", "num", ",", "1"}], "]"}]}], 
            "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[Theta]min", ",", "\[Theta]max"}], "}"}], "=", 
          RowBox[{"MinMax", "[", 
           RowBox[{"{", 
            RowBox[{"\[Theta]1", ",", "\[Theta]2"}], "}"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"posxy", "=", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"nx", ",", "ny", ",", 
              RowBox[{"nz", "+", "1"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"nx", "+", "1"}], ",", "ny", ",", 
              RowBox[{"nz", "+", "1"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"nx", "+", "1"}], ",", 
              RowBox[{"ny", "+", "1"}], ",", 
              RowBox[{"nz", "+", "1"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"nx", ",", 
              RowBox[{"ny", "+", "1"}], ",", 
              RowBox[{"nz", "+", "1"}]}], "}"}]}], "}"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"pos", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Flatten", "[", 
             RowBox[{"Position", "[", 
              RowBox[{
               RowBox[{"Extract", "[", 
                RowBox[{"Earg", ",", "p"}], "]"}], ",", 
               RowBox[{"x_", "/;", 
                RowBox[{"\[Theta]min", "<", "x", "<", "\[Theta]max"}]}]}], 
              "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"p", ",", "posxy"}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"\[Not]", 
            RowBox[{"(", 
             RowBox[{"SameQ", "@@", 
              RowBox[{"Length", "/@", "pos"}]}], ")"}]}], ",", 
           RowBox[{"Print", "[", 
            RowBox[{"\"\<Eroor in a number of eigenvales\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"nx", ",", "ny", ",", "nz"}], "}"}]}], "]"}]}], "]"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{"pos", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}], ">", "0"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"\[Psi]", "=", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"Extract", "[", 
                  RowBox[{"Evec", ",", 
                   RowBox[{"posxy", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "[", 
                 RowBox[{"[", 
                  RowBox[{"pos", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], 
                "\[Transpose]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "4"}], "}"}]}], "]"}]}], ";", "\n", 
            RowBox[{"f", "=", 
             RowBox[{
              RowBox[{"Sign", "[", 
               RowBox[{"\[Theta]2", "-", "\[Theta]1"}], "]"}], "*", 
              RowBox[{"Arg", "[", 
               RowBox[{"Det", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"\[Psi]", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "\[ConjugateTranspose]"}], 
                 ".", 
                 RowBox[{"\[Psi]", "[", 
                  RowBox[{"[", "4", "]"}], "]"}], ".", 
                 RowBox[{
                  RowBox[{"\[Psi]", "[", 
                   RowBox[{"[", "4", "]"}], "]"}], "\[ConjugateTranspose]"}], 
                 ".", 
                 RowBox[{"\[Psi]", "[", 
                  RowBox[{"[", "3", "]"}], "]"}], ".", 
                 RowBox[{
                  RowBox[{"\[Psi]", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "\[ConjugateTranspose]"}], 
                 ".", 
                 RowBox[{"\[Psi]", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], ".", 
                 RowBox[{
                  RowBox[{"\[Psi]", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "\[ConjugateTranspose]"}], 
                 ".", 
                 RowBox[{"\[Psi]", "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}]}]}], ";"}], 
           ",", 
           RowBox[{"f", "=", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
         "f"}], ",", 
        RowBox[{"{", 
         RowBox[{"nx", ",", "num"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"ny", ",", "num"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"nz", ",", "num"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Fyz", 
      RowBox[{"(*", 
       RowBox[{"flux", " ", "over", " ", "kykz", " ", "plnae"}], "*)"}], "=", 
      RowBox[{"Table", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Theta]1", "=", 
          RowBox[{"\[Theta]s", "[", 
           RowBox[{"[", 
            RowBox[{"nx", ",", "ny", ",", "nz"}], "]"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"\[Theta]2", "=", 
          RowBox[{"\[Theta]s", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"nx", "+", "1"}], ",", "num", ",", "1"}], "]"}], ",", 
             "ny", ",", "nz"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[Theta]min", ",", "\[Theta]max"}], "}"}], "=", 
          RowBox[{"MinMax", "[", 
           RowBox[{"{", 
            RowBox[{"\[Theta]1", ",", "\[Theta]2"}], "}"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"posxy", "=", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"nx", "+", "1"}], ",", "ny", ",", "nz"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"nx", "+", "1"}], ",", 
              RowBox[{"ny", "+", "1"}], ",", "nz"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"nx", "+", "1"}], ",", 
              RowBox[{"ny", "+", "1"}], ",", 
              RowBox[{"nz", "+", "1"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"nx", "+", "1"}], ",", "ny", ",", 
              RowBox[{"nz", "+", "1"}]}], "}"}]}], "}"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"pos", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Flatten", "[", 
             RowBox[{"Position", "[", 
              RowBox[{
               RowBox[{"Extract", "[", 
                RowBox[{"Earg", ",", "p"}], "]"}], ",", 
               RowBox[{"x_", "/;", 
                RowBox[{"\[Theta]min", "<", "x", "<", "\[Theta]max"}]}]}], 
              "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"p", ",", "posxy"}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"\[Not]", 
            RowBox[{"(", 
             RowBox[{"SameQ", "@@", 
              RowBox[{"Length", "/@", "pos"}]}], ")"}]}], ",", 
           RowBox[{"Print", "[", 
            RowBox[{"\"\<Eroor in a number of eigenvales\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"nx", ",", "ny", ",", "nz"}], "}"}]}], "]"}]}], "]"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{"pos", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}], ">", "0"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"\[Psi]", "=", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"Extract", "[", 
                  RowBox[{"Evec", ",", 
                   RowBox[{"posxy", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "[", 
                 RowBox[{"[", 
                  RowBox[{"pos", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], 
                "\[Transpose]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "4"}], "}"}]}], "]"}]}], ";", "\n", 
            RowBox[{"f", "=", 
             RowBox[{
              RowBox[{"Sign", "[", 
               RowBox[{"\[Theta]2", "-", "\[Theta]1"}], "]"}], "*", 
              RowBox[{"Arg", "[", 
               RowBox[{"Det", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"\[Psi]", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "\[ConjugateTranspose]"}], 
                 ".", 
                 RowBox[{"\[Psi]", "[", 
                  RowBox[{"[", "4", "]"}], "]"}], ".", 
                 RowBox[{
                  RowBox[{"\[Psi]", "[", 
                   RowBox[{"[", "4", "]"}], "]"}], "\[ConjugateTranspose]"}], 
                 ".", 
                 RowBox[{"\[Psi]", "[", 
                  RowBox[{"[", "3", "]"}], "]"}], ".", 
                 RowBox[{
                  RowBox[{"\[Psi]", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "\[ConjugateTranspose]"}], 
                 ".", 
                 RowBox[{"\[Psi]", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], ".", 
                 RowBox[{
                  RowBox[{"\[Psi]", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "\[ConjugateTranspose]"}], 
                 ".", 
                 RowBox[{"\[Psi]", "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}]}]}], ";"}], 
           ",", 
           RowBox[{"f", "=", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
         "f"}], ",", 
        RowBox[{"{", 
         RowBox[{"nx", ",", "num"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"ny", ",", "num"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"nz", ",", "num"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Fzx", 
      RowBox[{"(*", 
       RowBox[{"flux", " ", "over", " ", "kzkx", " ", "plnae"}], "*)"}], "=", 
      RowBox[{"Table", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Theta]1", "=", 
          RowBox[{"\[Theta]s", "[", 
           RowBox[{"[", 
            RowBox[{"nx", ",", "ny", ",", "nz"}], "]"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"\[Theta]2", "=", 
          RowBox[{"\[Theta]s", "[", 
           RowBox[{"[", 
            RowBox[{"nx", ",", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"ny", "+", "1"}], ",", "num", ",", "1"}], "]"}], ",", 
             "nz"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[Theta]min", ",", "\[Theta]max"}], "}"}], "=", 
          RowBox[{"MinMax", "[", 
           RowBox[{"{", 
            RowBox[{"\[Theta]1", ",", "\[Theta]2"}], "}"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"posxy", "=", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"nx", ",", 
              RowBox[{"ny", "+", "1"}], ",", "nz"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"nx", ",", 
              RowBox[{"ny", "+", "1"}], ",", 
              RowBox[{"nz", "+", "1"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"nx", "+", "1"}], ",", 
              RowBox[{"ny", "+", "1"}], ",", 
              RowBox[{"nz", "+", "1"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"nx", "+", "1"}], ",", 
              RowBox[{"ny", "+", "1"}], ",", "nz"}], "}"}]}], "}"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"pos", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Flatten", "[", 
             RowBox[{"Position", "[", 
              RowBox[{
               RowBox[{"Extract", "[", 
                RowBox[{"Earg", ",", "p"}], "]"}], ",", 
               RowBox[{"x_", "/;", 
                RowBox[{"\[Theta]min", "<", "x", "<", "\[Theta]max"}]}]}], 
              "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"p", ",", "posxy"}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"\[Not]", 
            RowBox[{"(", 
             RowBox[{"SameQ", "@@", 
              RowBox[{"Length", "/@", "pos"}]}], ")"}]}], ",", 
           RowBox[{"Print", "[", 
            RowBox[{"\"\<Eroor in a number of eigenvales\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"nx", ",", "ny", ",", "nz"}], "}"}]}], "]"}]}], "]"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{"pos", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}], ">", "0"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"\[Psi]", "=", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"Extract", "[", 
                  RowBox[{"Evec", ",", 
                   RowBox[{"posxy", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "[", 
                 RowBox[{"[", 
                  RowBox[{"pos", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], 
                "\[Transpose]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "4"}], "}"}]}], "]"}]}], ";", "\n", 
            RowBox[{"f", "=", 
             RowBox[{
              RowBox[{"Sign", "[", 
               RowBox[{"\[Theta]2", "-", "\[Theta]1"}], "]"}], "*", 
              RowBox[{"Arg", "[", 
               RowBox[{"Det", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"\[Psi]", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "\[ConjugateTranspose]"}], 
                 ".", 
                 RowBox[{"\[Psi]", "[", 
                  RowBox[{"[", "4", "]"}], "]"}], ".", 
                 RowBox[{
                  RowBox[{"\[Psi]", "[", 
                   RowBox[{"[", "4", "]"}], "]"}], "\[ConjugateTranspose]"}], 
                 ".", 
                 RowBox[{"\[Psi]", "[", 
                  RowBox[{"[", "3", "]"}], "]"}], ".", 
                 RowBox[{
                  RowBox[{"\[Psi]", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "\[ConjugateTranspose]"}], 
                 ".", 
                 RowBox[{"\[Psi]", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], ".", 
                 RowBox[{
                  RowBox[{"\[Psi]", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "\[ConjugateTranspose]"}], 
                 ".", 
                 RowBox[{"\[Psi]", "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}]}]}], ";"}], 
           ",", 
           RowBox[{"f", "=", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
         "f"}], ",", 
        RowBox[{"{", 
         RowBox[{"nx", ",", "num"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"ny", ",", "num"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"nz", ",", "num"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"res", ",", 
       RowBox[{"max\[CapitalPhi]", "=", 
        RowBox[{"Max", "[", 
         RowBox[{"Abs", "[", 
          RowBox[{"Join", "[", 
           RowBox[{"Fxy", ",", "Fyz", ",", "Fzx"}], "]"}], "]"}], "]"}]}]}], 
      "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{
      "\"\<maxmam value of flux \[CapitalPhi]= \>\"", ",", 
       "max\[CapitalPhi]"}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"res", ",", 
       RowBox[{"W3v1", "=", 
        RowBox[{
         RowBox[{"Total", "[", 
          RowBox[{"Flatten", "[", 
           RowBox[{"Fxy", "~", "Join", "~", "Fyz", "~", "Join", "~", "Fzx"}], 
           "]"}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", "Pi"}], ")"}]}]}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<W3 (ver 1)= \>\"", ",", "W3v1"}], "]"}], ";", "\n", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", "Lattice"}]}]}]}]}]}]}]}], " ", "formula", " ", 
       "using", " ", 
       FormBox[
        SuperscriptBox[
         SubscriptBox["\[CapitalPhi]", "p"], "~"],
        TraditionalForm], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "formula", " ", "of", " ", "the", " ", "v2", " ", "version"}], ")"}],
         ".", " ", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", "--"}]}]}]}]}]}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"W3", " ", "is", " ", 
        RowBox[{"quantized", ".", " ", "\n", "The"}], " ", "contribution", 
        " ", "of", " ", "an", " ", "edge", " ", "is", " ", "evaluated", " ", 
        "by", " ", "comparing", " ", "the", " ", "four", " ", "\[Theta]", " ",
         "values", " ", "around", " ", 
        RowBox[{"it", ".", " ", "\[LineSeparator]", "Since"}], " ", "the", 
        " ", "eigenvalues", " ", "are", " ", "sorted", " ", "by", " ", 
        "their", " ", "arguments"}], ",", " ", 
       RowBox[{
       "no", " ", "sign", " ", "change", " ", "occurs", " ", "due", " ", "to",
         " ", 
        RowBox[{"permutation", "."}]}]}], "*)"}], "\n", 
     RowBox[{"(*", 
      RowBox[{"Define", " ", "fluxes", " ", "over", " ", "plaquettes"}], 
      "*)"}], "\n", 
     RowBox[{"Fxy", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"nx", ",", "num"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"ny", ",", "num"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"nz", ",", "num"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Fyz", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"nx", ",", "num"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"ny", ",", "num"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"nz", ",", "num"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Fzx", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"nx", ",", "num"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"ny", ",", "num"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"nz", ",", "num"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"U", 
       RowBox[{"(", "1", ")"}], " ", "Connection", " ", "Ax"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"Do", "[", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
        "Four", " ", "\[Theta]", " ", "adjacent", " ", "to", " ", "the", " ", 
         "edge", " ", 
         RowBox[{"{", 
          RowBox[{"nx", ",", "ny", ",", "nz"}], "}"}]}], "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"nx", "+", "1"}], ",", "ny", ",", "nz"}], "}"}]}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "\[Theta]0", ",", "\[Theta]1", ",", "\[Theta]2", ",", "\[Theta]3"}],
           "}"}], "=", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\[Theta]s", "[", 
            RowBox[{"[", 
             RowBox[{"nx", ",", "ny", ",", "nz"}], "]"}], "]"}], ",", 
           RowBox[{"\[Theta]s", "[", 
            RowBox[{"[", 
             RowBox[{"nx", ",", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"ny", "-", "1"}], ",", "num", ",", "1"}], "]"}], ",", 
              "nz"}], "]"}], "]"}], ",", 
           RowBox[{"\[Theta]s", "[", 
            RowBox[{"[", 
             RowBox[{"nx", ",", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"ny", "-", "1"}], ",", "num", ",", "1"}], "]"}], ",", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"nz", "-", "1"}], ",", "num", ",", "1"}], "]"}]}], 
             "]"}], "]"}], ",", 
           RowBox[{"\[Theta]s", "[", 
            RowBox[{"[", 
             RowBox[{"nx", ",", "ny", ",", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"nz", "-", "1"}], ",", "num", ",", "1"}], "]"}]}], 
             "]"}], "]"}]}], "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"\[Theta]sort", "=", 
         RowBox[{"Sort", "[", 
          RowBox[{"{", 
           RowBox[{
           "\[Theta]0", ",", "\[Theta]1", ",", "\[Theta]2", ",", 
            "\[Theta]3"}], "}"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"arg0", "=", 
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"Arg", "/@", 
            RowBox[{"Esys", "[", 
             RowBox[{"[", 
              RowBox[{"nx", ",", "ny", ",", "nz", ",", "1"}], "]"}], "]"}]}], 
           ",", 
           RowBox[{"2", "*", "Pi"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"arg1", "=", 
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"Arg", "/@", 
            RowBox[{"Esys", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"nx", "+", "1"}], ",", "ny", ",", "nz", ",", "1"}], 
              "]"}], "]"}]}], ",", 
           RowBox[{"2", "*", "Pi"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"vec0", "=", 
         RowBox[{"Esys", "[", 
          RowBox[{"[", 
           RowBox[{"nx", ",", "ny", ",", "nz", ",", "2"}], "]"}], "]"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"vec1", "=", 
         RowBox[{"Esys", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"nx", "+", "1"}], ",", "ny", ",", "nz", ",", "2"}], "]"}],
           "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"pos0", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"#", "===", 
              RowBox[{"{", "}"}]}], ",", 
             RowBox[{"{", "}"}], ",", 
             RowBox[{"First", "[", "#", "]"}]}], "]"}], "&"}], "/@", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Reap", "[", 
              RowBox[{"Do", "[", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"\[Theta]sort", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "<", 
                   RowBox[{"arg0", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "<", 
                   RowBox[{"\[Theta]sort", "[", 
                    RowBox[{"[", 
                    RowBox[{"k", "+", "1"}], "]"}], "]"}]}], ",", 
                  RowBox[{"Sow", "[", "i", "]"}]}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", 
                  RowBox[{"Length", "[", "arg0", "]"}]}], "}"}]}], "]"}], 
              "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "3"}], "}"}]}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"pos1", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"#", "===", 
              RowBox[{"{", "}"}]}], ",", 
             RowBox[{"{", "}"}], ",", 
             RowBox[{"First", "[", "#", "]"}]}], "]"}], "&"}], "/@", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Reap", "[", 
              RowBox[{"Do", "[", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"\[Theta]sort", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "<", 
                   RowBox[{"arg1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "<", 
                   RowBox[{"\[Theta]sort", "[", 
                    RowBox[{"[", 
                    RowBox[{"k", "+", "1"}], "]"}], "]"}]}], ",", 
                  RowBox[{"Sow", "[", "i", "]"}]}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", 
                  RowBox[{"Length", "[", "arg0", "]"}]}], "}"}]}], "]"}], 
              "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "3"}], "}"}]}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Ablock", 
         RowBox[{"(*", 
          RowBox[{"U", 
           RowBox[{"(", "1", ")"}], " ", "connection", " ", "between", " ", 
           "two", " ", "nearby", " ", "\[Theta]s"}], "*)"}], "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"pos0", "[", 
                RowBox[{"[", "k", "]"}], "]"}], "===", 
               RowBox[{"{", "}"}]}], "\[Or]", 
              RowBox[{
               RowBox[{"pos1", "[", 
                RowBox[{"[", "k", "]"}], "]"}], "===", 
               RowBox[{"{", "}"}]}]}], ",", "0", ",", 
             RowBox[{"Arg", "[", 
              RowBox[{"Det", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"vec0", "[", 
                  RowBox[{"[", 
                   RowBox[{"pos0", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}], 
                 "\[Conjugate]"}], ".", 
                RowBox[{
                 RowBox[{"vec1", "[", 
                  RowBox[{"[", 
                   RowBox[{"pos1", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}], 
                 "\[Transpose]"}]}], "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "3"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "Contribution", " ", "to", " ", "flux", " ", "over", " ", 
          "plaquette"}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"ka", ",", "kb"}], "}"}], 
         RowBox[{"(*", 
          RowBox[{"\[Theta]0", "-", "\[Theta]1"}], "*)"}], "=", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"FirstPosition", "[", 
             RowBox[{"\[Theta]sort", ",", "\[Theta]0"}], "]"}], "//", 
            "First"}], ",", 
           RowBox[{"k1", "=", 
            RowBox[{
             RowBox[{"FirstPosition", "[", 
              RowBox[{"\[Theta]sort", ",", "\[Theta]1"}], "]"}], "//", 
             "First"}]}]}], "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{
          RowBox[{"Fzx", "[", 
           RowBox[{"[", 
            RowBox[{"nx", ",", "ny", ",", "nz"}], "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"Ablock", "[", 
              RowBox[{"[", "k", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", 
               RowBox[{"Min", "[", 
                RowBox[{"{", 
                 RowBox[{"ka", ",", "kb"}], "}"}], "]"}], ",", 
               RowBox[{
                RowBox[{"Max", "[", 
                 RowBox[{"{", 
                  RowBox[{"ka", ",", "kb"}], "}"}], "]"}], "-", "1"}]}], 
              "}"}]}], "]"}], "*", 
           RowBox[{"Sign", "[", 
            RowBox[{"ka", "-", "kb"}], "]"}]}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"ka", ",", "kb"}], "}"}], 
         RowBox[{"(*", 
          RowBox[{"\[Theta]1", "-", "\[Theta]2"}], "*)"}], "=", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"FirstPosition", "[", 
             RowBox[{"\[Theta]sort", ",", "\[Theta]1"}], "]"}], "//", 
            "First"}], ",", 
           RowBox[{"k1", "=", 
            RowBox[{
             RowBox[{"FirstPosition", "[", 
              RowBox[{"\[Theta]sort", ",", "\[Theta]2"}], "]"}], "//", 
             "First"}]}]}], "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{
          RowBox[{"Fxy", "[", 
           RowBox[{"[", 
            RowBox[{"nx", ",", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"ny", "-", "1"}], ",", "num", ",", "1"}], "]"}], ",", 
             "nz"}], "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"Ablock", "[", 
              RowBox[{"[", "k", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", 
               RowBox[{"Min", "[", 
                RowBox[{"{", 
                 RowBox[{"ka", ",", "kb"}], "}"}], "]"}], ",", 
               RowBox[{
                RowBox[{"Max", "[", 
                 RowBox[{"{", 
                  RowBox[{"ka", ",", "kb"}], "}"}], "]"}], "-", "1"}]}], 
              "}"}]}], "]"}], "*", 
           RowBox[{"Sign", "[", 
            RowBox[{"ka", "-", "kb"}], "]"}]}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"ka", ",", "kb"}], "}"}], 
         RowBox[{"(*", 
          RowBox[{"\[Theta]2", "-", "\[Theta]3"}], "*)"}], "=", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"FirstPosition", "[", 
             RowBox[{"\[Theta]sort", ",", "\[Theta]2"}], "]"}], "//", 
            "First"}], ",", 
           RowBox[{"k1", "=", 
            RowBox[{
             RowBox[{"FirstPosition", "[", 
              RowBox[{"\[Theta]sort", ",", "\[Theta]3"}], "]"}], "//", 
             "First"}]}]}], "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{
          RowBox[{"Fzx", "[", 
           RowBox[{"[", 
            RowBox[{"nx", ",", "ny", ",", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"nz", "-", "1"}], ",", "num", ",", "1"}], "]"}]}], 
            "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"Ablock", "[", 
              RowBox[{"[", "k", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", 
               RowBox[{"Min", "[", 
                RowBox[{"{", 
                 RowBox[{"ka", ",", "kb"}], "}"}], "]"}], ",", 
               RowBox[{
                RowBox[{"Max", "[", 
                 RowBox[{"{", 
                  RowBox[{"ka", ",", "kb"}], "}"}], "]"}], "-", "1"}]}], 
              "}"}]}], "]"}], "*", 
           RowBox[{"Sign", "[", 
            RowBox[{"ka", "-", "kb"}], "]"}]}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"ka", ",", "kb"}], "}"}], 
         RowBox[{"(*", 
          RowBox[{"\[Theta]3", "-", "\[Theta]0"}], "*)"}], "=", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"FirstPosition", "[", 
             RowBox[{"\[Theta]sort", ",", "\[Theta]3"}], "]"}], "//", 
            "First"}], ",", 
           RowBox[{"k1", "=", 
            RowBox[{
             RowBox[{"FirstPosition", "[", 
              RowBox[{"\[Theta]sort", ",", "\[Theta]0"}], "]"}], "//", 
             "First"}]}]}], "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{
          RowBox[{"Fxy", "[", 
           RowBox[{"[", 
            RowBox[{"nx", ",", "ny", ",", "nz"}], "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"Ablock", "[", 
              RowBox[{"[", "k", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", 
               RowBox[{"Min", "[", 
                RowBox[{"{", 
                 RowBox[{"ka", ",", "kb"}], "}"}], "]"}], ",", 
               RowBox[{
                RowBox[{"Max", "[", 
                 RowBox[{"{", 
                  RowBox[{"ka", ",", "kb"}], "}"}], "]"}], "-", "1"}]}], 
              "}"}]}], "]"}], "*", 
           RowBox[{"Sign", "[", 
            RowBox[{"ka", "-", "kb"}], "]"}]}]}], "]"}], ";"}], 
       "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"nx", ",", "num"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"ny", ",", "num"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"nz", ",", "num"}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"U", 
       RowBox[{"(", "1", ")"}], " ", "Connection", " ", "Ay"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"Do", "[", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
        "Four", " ", "\[Theta]", " ", "adjacent", " ", "to", " ", "the", " ", 
         "edge", " ", 
         RowBox[{"{", 
          RowBox[{"nx", ",", "ny", ",", "nz"}], "}"}]}], "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"nx", ",", 
          RowBox[{"ny", "+", "1"}], ",", "nz"}], "}"}]}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "\[Theta]0", ",", "\[Theta]1", ",", "\[Theta]2", ",", "\[Theta]3"}],
           "}"}], "=", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\[Theta]s", "[", 
            RowBox[{"[", 
             RowBox[{"nx", ",", "ny", ",", "nz"}], "]"}], "]"}], ",", 
           RowBox[{"\[Theta]s", "[", 
            RowBox[{"[", 
             RowBox[{"nx", ",", "ny", ",", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"nz", "-", "1"}], ",", "num", ",", "1"}], "]"}]}], 
             "]"}], "]"}], ",", 
           RowBox[{"\[Theta]s", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"nx", "-", "1"}], ",", "num", ",", "1"}], "]"}], ",", 
              "ny", ",", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"nz", "-", "1"}], ",", "num", ",", "1"}], "]"}]}], 
             "]"}], "]"}], ",", 
           RowBox[{"\[Theta]s", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"nx", "-", "1"}], ",", "num", ",", "1"}], "]"}], ",", 
              "ny", ",", "nz"}], "]"}], "]"}]}], "}"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"\[Theta]sort", "=", 
         RowBox[{"Sort", "[", 
          RowBox[{"{", 
           RowBox[{
           "\[Theta]0", ",", "\[Theta]1", ",", "\[Theta]2", ",", 
            "\[Theta]3"}], "}"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"arg0", "=", 
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"Arg", "/@", 
            RowBox[{"Esys", "[", 
             RowBox[{"[", 
              RowBox[{"nx", ",", "ny", ",", "nz", ",", "1"}], "]"}], "]"}]}], 
           ",", 
           RowBox[{"2", "*", "Pi"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"arg1", "=", 
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"Arg", "/@", 
            RowBox[{"Esys", "[", 
             RowBox[{"[", 
              RowBox[{"nx", ",", 
               RowBox[{"ny", "+", "1"}], ",", "nz", ",", "1"}], "]"}], 
             "]"}]}], ",", 
           RowBox[{"2", "*", "Pi"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"vec0", "=", 
         RowBox[{"Esys", "[", 
          RowBox[{"[", 
           RowBox[{"nx", ",", "ny", ",", "nz", ",", "2"}], "]"}], "]"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"vec1", "=", 
         RowBox[{"Esys", "[", 
          RowBox[{"[", 
           RowBox[{"nx", ",", 
            RowBox[{"ny", "+", "1"}], ",", "nz", ",", "2"}], "]"}], "]"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"pos0", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"#", "===", 
              RowBox[{"{", "}"}]}], ",", 
             RowBox[{"{", "}"}], ",", 
             RowBox[{"First", "[", "#", "]"}]}], "]"}], "&"}], "/@", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Reap", "[", 
              RowBox[{"Do", "[", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"\[Theta]sort", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "<", 
                   RowBox[{"arg0", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "<", 
                   RowBox[{"\[Theta]sort", "[", 
                    RowBox[{"[", 
                    RowBox[{"k", "+", "1"}], "]"}], "]"}]}], ",", 
                  RowBox[{"Sow", "[", "i", "]"}]}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", 
                  RowBox[{"Length", "[", "arg0", "]"}]}], "}"}]}], "]"}], 
              "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "3"}], "}"}]}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"pos1", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"#", "===", 
              RowBox[{"{", "}"}]}], ",", 
             RowBox[{"{", "}"}], ",", 
             RowBox[{"First", "[", "#", "]"}]}], "]"}], "&"}], "/@", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Reap", "[", 
              RowBox[{"Do", "[", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"\[Theta]sort", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "<", 
                   RowBox[{"arg1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "<", 
                   RowBox[{"\[Theta]sort", "[", 
                    RowBox[{"[", 
                    RowBox[{"k", "+", "1"}], "]"}], "]"}]}], ",", 
                  RowBox[{"Sow", "[", "i", "]"}]}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", 
                  RowBox[{"Length", "[", "arg0", "]"}]}], "}"}]}], "]"}], 
              "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "3"}], "}"}]}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Ablock", 
         RowBox[{"(*", 
          RowBox[{"U", 
           RowBox[{"(", "1", ")"}], " ", "connection", " ", "between", " ", 
           "two", " ", "nearby", " ", "\[Theta]s"}], "*)"}], "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"pos0", "[", 
                RowBox[{"[", "k", "]"}], "]"}], "===", 
               RowBox[{"{", "}"}]}], "\[Or]", 
              RowBox[{
               RowBox[{"pos1", "[", 
                RowBox[{"[", "k", "]"}], "]"}], "===", 
               RowBox[{"{", "}"}]}]}], ",", "0", ",", 
             RowBox[{"Arg", "[", 
              RowBox[{"Det", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"vec0", "[", 
                  RowBox[{"[", 
                   RowBox[{"pos0", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}], 
                 "\[Conjugate]"}], ".", 
                RowBox[{
                 RowBox[{"vec1", "[", 
                  RowBox[{"[", 
                   RowBox[{"pos1", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}], 
                 "\[Transpose]"}]}], "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "3"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "Contribution", " ", "to", " ", "flux", " ", "over", " ", 
          "plaquette"}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"ka", ",", "kb"}], "}"}], 
         RowBox[{"(*", 
          RowBox[{"\[Theta]0", "-", "\[Theta]1"}], "*)"}], "=", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"FirstPosition", "[", 
             RowBox[{"\[Theta]sort", ",", "\[Theta]0"}], "]"}], "//", "First"}
            ], ",", 
           RowBox[{"k1", "=", 
            RowBox[{
             RowBox[{"FirstPosition", "[", 
              RowBox[{"\[Theta]sort", ",", "\[Theta]1"}], "]"}], "//", 
             "First"}]}]}], "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{
          RowBox[{"Fxy", "[", 
           RowBox[{"[", 
            RowBox[{"nx", ",", "ny", ",", "nz"}], "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"Ablock", "[", 
              RowBox[{"[", "k", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", 
               RowBox[{"Min", "[", 
                RowBox[{"{", 
                 RowBox[{"ka", ",", "kb"}], "}"}], "]"}], ",", 
               RowBox[{
                RowBox[{"Max", "[", 
                 RowBox[{"{", 
                  RowBox[{"ka", ",", "kb"}], "}"}], "]"}], "-", "1"}]}], 
              "}"}]}], "]"}], "*", 
           RowBox[{"Sign", "[", 
            RowBox[{"ka", "-", "kb"}], "]"}]}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"ka", ",", "kb"}], "}"}], 
         RowBox[{"(*", 
          RowBox[{"\[Theta]1", "-", "\[Theta]2"}], "*)"}], "=", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"FirstPosition", "[", 
             RowBox[{"\[Theta]sort", ",", "\[Theta]1"}], "]"}], "//", 
            "First"}], ",", 
           RowBox[{"k1", "=", 
            RowBox[{
             RowBox[{"FirstPosition", "[", 
              RowBox[{"\[Theta]sort", ",", "\[Theta]2"}], "]"}], "//", 
             "First"}]}]}], "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{
          RowBox[{"Fyz", "[", 
           RowBox[{"[", 
            RowBox[{"nx", ",", "ny", ",", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"nz", "-", "1"}], ",", "num", ",", "1"}], "]"}]}], 
            "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"Ablock", "[", 
              RowBox[{"[", "k", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", 
               RowBox[{"Min", "[", 
                RowBox[{"{", 
                 RowBox[{"ka", ",", "kb"}], "}"}], "]"}], ",", 
               RowBox[{
                RowBox[{"Max", "[", 
                 RowBox[{"{", 
                  RowBox[{"ka", ",", "kb"}], "}"}], "]"}], "-", "1"}]}], 
              "}"}]}], "]"}], "*", 
           RowBox[{"Sign", "[", 
            RowBox[{"ka", "-", "kb"}], "]"}]}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"ka", ",", "kb"}], "}"}], 
         RowBox[{"(*", 
          RowBox[{"\[Theta]2", "-", "\[Theta]3"}], "*)"}], "=", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"FirstPosition", "[", 
             RowBox[{"\[Theta]sort", ",", "\[Theta]2"}], "]"}], "//", 
            "First"}], ",", 
           RowBox[{"k1", "=", 
            RowBox[{
             RowBox[{"FirstPosition", "[", 
              RowBox[{"\[Theta]sort", ",", "\[Theta]3"}], "]"}], "//", 
             "First"}]}]}], "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{
          RowBox[{"Fxy", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"nx", "-", "1"}], ",", "num", ",", "1"}], "]"}], ",", 
             "ny", ",", "nz"}], "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"Ablock", "[", 
              RowBox[{"[", "k", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", 
               RowBox[{"Min", "[", 
                RowBox[{"{", 
                 RowBox[{"ka", ",", "kb"}], "}"}], "]"}], ",", 
               RowBox[{
                RowBox[{"Max", "[", 
                 RowBox[{"{", 
                  RowBox[{"ka", ",", "kb"}], "}"}], "]"}], "-", "1"}]}], 
              "}"}]}], "]"}], "*", 
           RowBox[{"Sign", "[", 
            RowBox[{"ka", "-", "kb"}], "]"}]}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"ka", ",", "kb"}], "}"}], 
         RowBox[{"(*", 
          RowBox[{"\[Theta]3", "-", "\[Theta]0"}], "*)"}], "=", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"FirstPosition", "[", 
             RowBox[{"\[Theta]sort", ",", "\[Theta]3"}], "]"}], "//", 
            "First"}], ",", 
           RowBox[{"k1", "=", 
            RowBox[{
             RowBox[{"FirstPosition", "[", 
              RowBox[{"\[Theta]sort", ",", "\[Theta]0"}], "]"}], "//", 
             "First"}]}]}], "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{
          RowBox[{"Fyz", "[", 
           RowBox[{"[", 
            RowBox[{"nx", ",", "ny", ",", "nz"}], "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"Ablock", "[", 
              RowBox[{"[", "k", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", 
               RowBox[{"Min", "[", 
                RowBox[{"{", 
                 RowBox[{"ka", ",", "kb"}], "}"}], "]"}], ",", 
               RowBox[{
                RowBox[{"Max", "[", 
                 RowBox[{"{", 
                  RowBox[{"ka", ",", "kb"}], "}"}], "]"}], "-", "1"}]}], 
              "}"}]}], "]"}], "*", 
           RowBox[{"Sign", "[", 
            RowBox[{"ka", "-", "kb"}], "]"}]}]}], "]"}], ";"}], 
       "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"nx", ",", "num"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"ny", ",", "num"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"nz", ",", "num"}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"U", 
       RowBox[{"(", "1", ")"}], " ", "Connection", " ", "Az"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"Do", "[", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
        "Four", " ", "\[Theta]", " ", "adjacent", " ", "to", " ", "the", " ", 
         "edge", " ", 
         RowBox[{"{", 
          RowBox[{"nx", ",", "ny", ",", "nz"}], "}"}]}], "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"nx", ",", "ny", ",", 
          RowBox[{"nz", "+", "1"}]}], "}"}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "\[Theta]0", ",", "\[Theta]1", ",", "\[Theta]2", ",", "\[Theta]3"}],
           "}"}], "=", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\[Theta]s", "[", 
            RowBox[{"[", 
             RowBox[{"nx", ",", "ny", ",", "nz"}], "]"}], "]"}], ",", 
           RowBox[{"\[Theta]s", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"nx", "-", "1"}], ",", "num", ",", "1"}], "]"}], ",", 
              "ny", ",", "nz"}], "]"}], "]"}], ",", 
           RowBox[{"\[Theta]s", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"nx", "-", "1"}], ",", "num", ",", "1"}], "]"}], ",", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"ny", "-", "1"}], ",", "num", ",", "1"}], "]"}], ",", 
              "nz"}], "]"}], "]"}], ",", 
           RowBox[{"\[Theta]s", "[", 
            RowBox[{"[", 
             RowBox[{"nx", ",", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"ny", "-", "1"}], ",", "num", ",", "1"}], "]"}], ",", 
              "nz"}], "]"}], "]"}]}], "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"\[Theta]sort", "=", 
         RowBox[{"Sort", "[", 
          RowBox[{"{", 
           RowBox[{
           "\[Theta]0", ",", "\[Theta]1", ",", "\[Theta]2", ",", 
            "\[Theta]3"}], "}"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"arg0", "=", 
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"Arg", "/@", 
            RowBox[{"Esys", "[", 
             RowBox[{"[", 
              RowBox[{"nx", ",", "ny", ",", "nz", ",", "1"}], "]"}], "]"}]}], 
           ",", 
           RowBox[{"2", "*", "Pi"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"arg1", "=", 
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"Arg", "/@", 
            RowBox[{"Esys", "[", 
             RowBox[{"[", 
              RowBox[{"nx", ",", "ny", ",", 
               RowBox[{"nz", "+", "1"}], ",", "1"}], "]"}], "]"}]}], ",", 
           RowBox[{"2", "*", "Pi"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"vec0", "=", 
         RowBox[{"Esys", "[", 
          RowBox[{"[", 
           RowBox[{"nx", ",", "ny", ",", "nz", ",", "2"}], "]"}], "]"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"vec1", "=", 
         RowBox[{"Esys", "[", 
          RowBox[{"[", 
           RowBox[{"nx", ",", "ny", ",", 
            RowBox[{"nz", "+", "1"}], ",", "2"}], "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"pos0", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"#", "===", 
              RowBox[{"{", "}"}]}], ",", 
             RowBox[{"{", "}"}], ",", 
             RowBox[{"First", "[", "#", "]"}]}], "]"}], "&"}], "/@", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Reap", "[", 
              RowBox[{"Do", "[", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"\[Theta]sort", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "<", 
                   RowBox[{"arg0", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "<", 
                   RowBox[{"\[Theta]sort", "[", 
                    RowBox[{"[", 
                    RowBox[{"k", "+", "1"}], "]"}], "]"}]}], ",", 
                  RowBox[{"Sow", "[", "i", "]"}]}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", 
                  RowBox[{"Length", "[", "arg0", "]"}]}], "}"}]}], "]"}], 
              "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "3"}], "}"}]}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"pos1", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"#", "===", 
              RowBox[{"{", "}"}]}], ",", 
             RowBox[{"{", "}"}], ",", 
             RowBox[{"First", "[", "#", "]"}]}], "]"}], "&"}], "/@", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Reap", "[", 
              RowBox[{"Do", "[", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"\[Theta]sort", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "<", 
                   RowBox[{"arg1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "<", 
                   RowBox[{"\[Theta]sort", "[", 
                    RowBox[{"[", 
                    RowBox[{"k", "+", "1"}], "]"}], "]"}]}], ",", 
                  RowBox[{"Sow", "[", "i", "]"}]}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", 
                  RowBox[{"Length", "[", "arg0", "]"}]}], "}"}]}], "]"}], 
              "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "3"}], "}"}]}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Ablock", 
         RowBox[{"(*", 
          RowBox[{"U", 
           RowBox[{"(", "1", ")"}], " ", "connection", " ", "between", " ", 
           "two", " ", "nearby", " ", "\[Theta]s"}], "*)"}], "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"pos0", "[", 
                RowBox[{"[", "k", "]"}], "]"}], "===", 
               RowBox[{"{", "}"}]}], "\[Or]", 
              RowBox[{
               RowBox[{"pos1", "[", 
                RowBox[{"[", "k", "]"}], "]"}], "===", 
               RowBox[{"{", "}"}]}]}], ",", "0", ",", 
             RowBox[{"Arg", "[", 
              RowBox[{"Det", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"vec0", "[", 
                  RowBox[{"[", 
                   RowBox[{"pos0", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}], 
                 "\[Conjugate]"}], ".", 
                RowBox[{
                 RowBox[{"vec1", "[", 
                  RowBox[{"[", 
                   RowBox[{"pos1", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}], 
                 "\[Transpose]"}]}], "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "3"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "Contribution", " ", "to", " ", "flux", " ", "over", " ", 
          "plaquette"}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"ka", ",", "kb"}], "}"}], 
         RowBox[{"(*", 
          RowBox[{"\[Theta]0", "-", "\[Theta]1"}], "*)"}], "=", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"FirstPosition", "[", 
             RowBox[{"\[Theta]sort", ",", "\[Theta]0"}], "]"}], "//", 
            "First"}], ",", 
           RowBox[{"k1", "=", 
            RowBox[{
             RowBox[{"FirstPosition", "[", 
              RowBox[{"\[Theta]sort", ",", "\[Theta]1"}], "]"}], "//", 
             "First"}]}]}], "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{
          RowBox[{"Fyz", "[", 
           RowBox[{"[", 
            RowBox[{"nx", ",", "ny", ",", "nz"}], "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"Ablock", "[", 
              RowBox[{"[", "k", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", 
               RowBox[{"Min", "[", 
                RowBox[{"{", 
                 RowBox[{"ka", ",", "kb"}], "}"}], "]"}], ",", 
               RowBox[{
                RowBox[{"Max", "[", 
                 RowBox[{"{", 
                  RowBox[{"ka", ",", "kb"}], "}"}], "]"}], "-", "1"}]}], 
              "}"}]}], "]"}], "*", 
           RowBox[{"Sign", "[", 
            RowBox[{"ka", "-", "kb"}], "]"}]}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"ka", ",", "kb"}], "}"}], 
         RowBox[{"(*", 
          RowBox[{"\[Theta]1", "-", "\[Theta]2"}], "*)"}], "=", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"FirstPosition", "[", 
             RowBox[{"\[Theta]sort", ",", "\[Theta]1"}], "]"}], "//", 
            "First"}], ",", 
           RowBox[{"k1", "=", 
            RowBox[{
             RowBox[{"FirstPosition", "[", 
              RowBox[{"\[Theta]sort", ",", "\[Theta]2"}], "]"}], "//", 
             "First"}]}]}], "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{
          RowBox[{"Fzx", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"nx", "-", "1"}], ",", "num", ",", "1"}], "]"}], ",", 
             "ny", ",", "nz"}], "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"Ablock", "[", 
              RowBox[{"[", "k", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", 
               RowBox[{"Min", "[", 
                RowBox[{"{", 
                 RowBox[{"ka", ",", "kb"}], "}"}], "]"}], ",", 
               RowBox[{
                RowBox[{"Max", "[", 
                 RowBox[{"{", 
                  RowBox[{"ka", ",", "kb"}], "}"}], "]"}], "-", "1"}]}], 
              "}"}]}], "]"}], "*", 
           RowBox[{"Sign", "[", 
            RowBox[{"ka", "-", "kb"}], "]"}]}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"ka", ",", "kb"}], "}"}], 
         RowBox[{"(*", 
          RowBox[{"\[Theta]2", "-", "\[Theta]3"}], "*)"}], "=", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"FirstPosition", "[", 
             RowBox[{"\[Theta]sort", ",", "\[Theta]2"}], "]"}], "//", 
            "First"}], ",", 
           RowBox[{"k1", "=", 
            RowBox[{
             RowBox[{"FirstPosition", "[", 
              RowBox[{"\[Theta]sort", ",", "\[Theta]3"}], "]"}], "//", 
             "First"}]}]}], "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{
          RowBox[{"Fyz", "[", 
           RowBox[{"[", 
            RowBox[{"nx", ",", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"ny", "-", "1"}], ",", "num", ",", "1"}], "]"}], ",", 
             "nz"}], "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"Ablock", "[", 
              RowBox[{"[", "k", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", 
               RowBox[{"Min", "[", 
                RowBox[{"{", 
                 RowBox[{"ka", ",", "kb"}], "}"}], "]"}], ",", 
               RowBox[{
                RowBox[{"Max", "[", 
                 RowBox[{"{", 
                  RowBox[{"ka", ",", "kb"}], "}"}], "]"}], "-", "1"}]}], 
              "}"}]}], "]"}], "*", 
           RowBox[{"Sign", "[", 
            RowBox[{"ka", "-", "kb"}], "]"}]}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"ka", ",", "kb"}], "}"}], 
         RowBox[{"(*", 
          RowBox[{"\[Theta]3", "-", "\[Theta]0"}], "*)"}], "=", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"FirstPosition", "[", 
             RowBox[{"\[Theta]sort", ",", "\[Theta]3"}], "]"}], "//", 
            "First"}], ",", 
           RowBox[{"k1", "=", 
            RowBox[{
             RowBox[{"FirstPosition", "[", 
              RowBox[{"\[Theta]sort", ",", "\[Theta]0"}], "]"}], "//", 
             "First"}]}]}], "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{
          RowBox[{"Fzx", "[", 
           RowBox[{"[", 
            RowBox[{"nx", ",", "ny", ",", "nz"}], "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"Ablock", "[", 
              RowBox[{"[", "k", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", 
               RowBox[{"Min", "[", 
                RowBox[{"{", 
                 RowBox[{"ka", ",", "kb"}], "}"}], "]"}], ",", 
               RowBox[{
                RowBox[{"Max", "[", 
                 RowBox[{"{", 
                  RowBox[{"ka", ",", "kb"}], "}"}], "]"}], "-", "1"}]}], 
              "}"}]}], "]"}], "*", 
           RowBox[{"Sign", "[", 
            RowBox[{"ka", "-", "kb"}], "]"}]}]}], "]"}], ";"}], 
       "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"nx", ",", "num"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"ny", ",", "num"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"nz", ",", "num"}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"f1", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"Map", "[", 
            RowBox[{"Total", ",", "Fxy", ",", 
             RowBox[{"{", "3", "}"}]}], "]"}], ",", 
           RowBox[{"2", " ", "Pi"}], ",", 
           RowBox[{"-", "Pi"}]}], "]"}], "//", "Total"}], "//", "Total"}], "//",
        "Total"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"f2", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"Map", "[", 
            RowBox[{"Total", ",", "Fyz", ",", 
             RowBox[{"{", "3", "}"}]}], "]"}], ",", 
           RowBox[{"2", " ", "Pi"}], ",", 
           RowBox[{"-", "Pi"}]}], "]"}], "//", "Total"}], "//", "Total"}], "//",
        "Total"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"f3", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"Map", "[", 
            RowBox[{"Total", ",", "Fzx", ",", 
             RowBox[{"{", "3", "}"}]}], "]"}], ",", 
           RowBox[{"2", " ", "Pi"}], ",", 
           RowBox[{"-", "Pi"}]}], "]"}], "//", "Total"}], "//", "Total"}], "//",
        "Total"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"res", ",", 
       RowBox[{"maxt\[CapitalPhi]", "=", 
        RowBox[{"Max", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Max", "[", 
            RowBox[{"Abs", "[", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"Map", "[", 
                RowBox[{"Total", ",", "Fxy", ",", 
                 RowBox[{"{", "3", "}"}]}], "]"}], ",", 
               RowBox[{"2", " ", "Pi"}], ",", 
               RowBox[{"-", "Pi"}]}], "]"}], "]"}], "]"}], ",", 
           RowBox[{"Max", "[", 
            RowBox[{"Abs", "[", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"Map", "[", 
                RowBox[{"Total", ",", "Fyz", ",", 
                 RowBox[{"{", "3", "}"}]}], "]"}], ",", 
               RowBox[{"2", " ", "Pi"}], ",", 
               RowBox[{"-", "Pi"}]}], "]"}], "]"}], "]"}], ",", 
           RowBox[{"Max", "[", 
            RowBox[{"Abs", "[", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"Map", "[", 
                RowBox[{"Total", ",", "Fzx", ",", 
                 RowBox[{"{", "3", "}"}]}], "]"}], ",", 
               RowBox[{"2", " ", "Pi"}], ",", 
               RowBox[{"-", "Pi"}]}], "]"}], "]"}], "]"}]}], "}"}], "]"}]}]}],
       "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{
      "\"\<maxmam value of flux tilde \[CapitalPhi]= \>\"", ",", 
       "maxt\[CapitalPhi]"}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"res", ",", 
       RowBox[{"W3v2", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"f1", "+", "f2", "+", "f3"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", "Pi"}], ")"}]}]}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<W3 (ver 2)= \>\"", ",", "W3v2"}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"glis", "=", 
      RowBox[{"ParallelTable", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"unitarizationandSVlist", "[", 
          RowBox[{"gFunc", "[", 
           RowBox[{"kx", ",", "ky", ",", "kz"}], "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"kx", ",", "0", ",", 
          RowBox[{
           RowBox[{"2", "*", "Pi"}], "-", "\[Delta]"}], ",", "\[Delta]"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"ky", ",", "0", ",", 
          RowBox[{
           RowBox[{"2", "*", "Pi"}], "-", "\[Delta]"}], ",", "\[Delta]"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"kz", ",", "0", ",", 
          RowBox[{
           RowBox[{"2", "*", "Pi"}], "-", "\[Delta]"}], ",", "\[Delta]"}], 
         "}"}], ",", 
        RowBox[{"Method", "->", "\"\<CoarsestGrained\>\""}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"res", ",", 
       RowBox[{"maxdiff", "=", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Norm", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"glis", "[", 
                   RowBox[{"[", 
                    RowBox[{"nx", ",", "ny", ",", "nz"}], "]"}], "]"}], ".", 
                  RowBox[{
                   RowBox[{"glis", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{"nx", "+", "1"}], ",", "num", ",", "1"}], "]"}], 
                    ",", "ny", ",", "nz"}], "]"}], "]"}], 
                   "\[ConjugateTranspose]"}]}], "-", 
                 RowBox[{"IdentityMatrix", "[", "4", "]"}]}], ",", 
                "\"\<Frobenius\>\""}], "]"}], "//", "Chop"}], ",", 
             RowBox[{"{", 
              RowBox[{"nx", ",", "1", ",", "num"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"ny", ",", "1", ",", "num"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"nz", ",", "1", ",", "num"}], "}"}]}], "]"}], ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Norm", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"glis", "[", 
                   RowBox[{"[", 
                    RowBox[{"nx", ",", "ny", ",", "nz"}], "]"}], "]"}], ".", 
                  RowBox[{
                   RowBox[{"glis", "[", 
                    RowBox[{"[", 
                    RowBox[{"nx", ",", 
                    RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{"ny", "+", "1"}], ",", "num", ",", "1"}], "]"}], 
                    ",", "nz"}], "]"}], "]"}], "\[ConjugateTranspose]"}]}], 
                 "-", 
                 RowBox[{"IdentityMatrix", "[", "4", "]"}]}], ",", 
                "\"\<Frobenius\>\""}], "]"}], "//", "Chop"}], ",", 
             RowBox[{"{", 
              RowBox[{"nx", ",", "1", ",", "num"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"ny", ",", "1", ",", "num"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"nz", ",", "1", ",", "num"}], "}"}]}], "]"}], ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Norm", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"glis", "[", 
                   RowBox[{"[", 
                    RowBox[{"nx", ",", "ny", ",", "nz"}], "]"}], "]"}], ".", 
                  RowBox[{
                   RowBox[{"glis", "[", 
                    RowBox[{"[", 
                    RowBox[{"nx", ",", "ny", ",", 
                    RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{"nz", "+", "1"}], ",", "num", ",", "1"}], "]"}]}],
                     "]"}], "]"}], "\[ConjugateTranspose]"}]}], "-", 
                 RowBox[{"IdentityMatrix", "[", "4", "]"}]}], ",", 
                "\"\<Frobenius\>\""}], "]"}], "//", "Chop"}], ",", 
             RowBox[{"{", 
              RowBox[{"nx", ",", "1", ",", "num"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"ny", ",", "1", ",", "num"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"nz", ",", "1", ",", "num"}], "}"}]}], "]"}]}], "}"}], "//",
          "Max"}]}]}], "]"}], ";", "\n", 
     RowBox[{"Print", "[", 
      RowBox[{
      "\"\<Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| in \
the Frobenius norm= \>\"", ",", "maxdiff"}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"results", ",", "res"}], "]"}], ";"}], "\[IndentingNewLine]", 
    ",", 
    RowBox[{"{", 
     RowBox[{"num", ",", "5", ",", "40"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.98245820362894*^9, 3.98245820362894*^9}, {
   3.982458240228928*^9, 3.9824582518464394`*^9}, {3.982458314106683*^9, 
   3.9824583865528793`*^9}, {3.98245892142552*^9, 3.9824589238695846`*^9}, {
   3.982458981352435*^9, 3.982459032351742*^9}, {3.9824591618928556`*^9, 
   3.9824591798716545`*^9}, 3.9824597058941298`*^9, {3.9824597815486317`*^9, 
   3.982459781904583*^9}, {3.982459857389189*^9, 3.982459861708006*^9}, {
   3.982459980251563*^9, 3.982460006606328*^9}, {3.9824602313878074`*^9, 
   3.982460358229051*^9}, {3.982460521370717*^9, 3.982460526861326*^9}, 
   3.982460630955868*^9, {3.982461013006487*^9, 3.9824610142429113`*^9}, 
   3.9824614838461385`*^9, {3.9824615508772273`*^9, 3.98246156080021*^9}, {
   3.9824616289671135`*^9, 3.9824616298887663`*^9}, {3.982462163049183*^9, 
   3.982462188096343*^9}, {3.982462218924136*^9, 3.982462233128558*^9}, {
   3.982462267206001*^9, 3.982462355956944*^9}, {3.9824625013891473`*^9, 
   3.9824625172290134`*^9}, {3.9824627550819826`*^9, 
   3.9824627613339157`*^9}, {3.9824632474892516`*^9, 3.982463247623765*^9}, {
   3.982463710181491*^9, 3.9824637759922776`*^9}, 3.9824638138228507`*^9, {
   3.982463876521673*^9, 3.9824639059699483`*^9}, {3.982464218139534*^9, 
   3.982464223751648*^9}, {3.9824642605012817`*^9, 3.9824643182093678`*^9}, {
   3.982464420041581*^9, 3.982464427711747*^9}, 3.982464548437352*^9, {
   3.982464811317977*^9, 3.9824648182858763`*^9}, {3.982464863750136*^9, 
   3.982464864384011*^9}, {3.982465096657852*^9, 3.982465096876162*^9}, {
   3.9824651433677645`*^9, 3.9824651615616446`*^9}, {3.982467564148532*^9, 
   3.9824676520264173`*^9}, {3.982467691906702*^9, 3.982467948331704*^9}, {
   3.9824681742803397`*^9, 3.9824686387235174`*^9}, {3.9824686714112606`*^9, 
   3.98246867195722*^9}, {3.9824688165106936`*^9, 3.9824688704177303`*^9}, {
   3.9824689373738003`*^9, 3.9824689385223875`*^9}, {3.9824690088586445`*^9, 
   3.9824690427766275`*^9}},
 CellLabel->
  "In[4314]:=",ExpressionUUID->"c0259b3f-4f81-42d5-87f7-8abda3f5f2ad"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"-------------Grid size= \"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\"-------------------\"\>"}],
  SequenceForm["-------------Grid size= ", 5, "-------------------"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.9824690695119967`*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"95aa6ff6-450b-4f84-\
82eb-5797e70b3f09"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "2.700100281633421`"}],
  SequenceForm["Maximum singular value of g(k) = ", 2.700100281633421],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.9824690695661683`*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"97b92c81-d672-4a77-\
820d-743013fbeaa0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Minimum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "0.1814132865838894`"}],
  SequenceForm["Minimum singular value of g(k) = ", 0.1814132865838894],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.9824690695740023`*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"3394b26b-e49c-4d0e-\
b36f-6be9f11e8f0e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmum value of \[Theta]-gap parameter: \"\>", 
   "\[InvisibleSpace]", "1.7763568394002505`*^-15"}],
  SequenceForm[
  "maxmum value of \[Theta]-gap parameter: ", 1.7763568394002505`*^-15],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.982469069590119*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"d6eb5d62-d31a-48a0-\
8cb7-34457e9b3272"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux \[CapitalPhi]= \"\>", "\[InvisibleSpace]",
    "0"}],
  SequenceForm["maxmam value of flux \[CapitalPhi]= ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.982469069602373*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"bab83c8c-75bc-47da-\
b210-867817de2c13"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3 (ver 1)= \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["W3 (ver 1)= ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.9824690696073785`*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"9a0cd4de-ac4e-4fbb-\
860f-8208f179edde"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux tilde \[CapitalPhi]= \"\>", 
   "\[InvisibleSpace]", "0"}],
  SequenceForm["maxmam value of flux tilde \[CapitalPhi]= ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.982469069634452*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"951699e6-4976-4828-\
80bd-6d06be000874"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3 (ver 2)= \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["W3 (ver 2)= ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.982469069634452*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"2ea1fc53-d944-45c6-\
aabf-1943c6955959"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| \
in the Frobenius norm= \"\>", "\[InvisibleSpace]", "2.6230007788561007`"}],
  SequenceForm[
  "Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| in the \
Frobenius norm= ", 2.6230007788561007`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.9824690696485615`*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"ddf533a5-0e00-4e9a-\
83bf-11a604ef9df6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"-------------Grid size= \"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\"-------------------\"\>"}],
  SequenceForm["-------------Grid size= ", 6, "-------------------"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.9824690696485615`*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"9ea93704-c78c-4652-\
9179-b815904d8912"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "2.718572179519256`"}],
  SequenceForm["Maximum singular value of g(k) = ", 2.718572179519256],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.982469069748431*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"b87c290d-c97f-46e4-\
ade9-d2bdd973ba2e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Minimum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "0.19155660524451937`"}],
  SequenceForm["Minimum singular value of g(k) = ", 0.19155660524451937`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.982469069759714*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"42c1d36b-ef1b-4209-\
818e-ad73de7d599a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmum value of \[Theta]-gap parameter: \"\>", 
   "\[InvisibleSpace]", "1.7763568394002505`*^-15"}],
  SequenceForm[
  "maxmum value of \[Theta]-gap parameter: ", 1.7763568394002505`*^-15],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.98246906979375*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"1b6c0919-5058-4c19-\
b284-53b00213c4cf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux \[CapitalPhi]= \"\>", "\[InvisibleSpace]",
    "0"}],
  SequenceForm["maxmam value of flux \[CapitalPhi]= ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.982469069808942*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"6ae0f6eb-c4d7-4461-\
ba64-565dc14175e1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3 (ver 1)= \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["W3 (ver 1)= ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.9824690698136625`*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"f08641c4-94a1-4257-\
a3c6-d1328fac2fe2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux tilde \[CapitalPhi]= \"\>", 
   "\[InvisibleSpace]", "0"}],
  SequenceForm["maxmam value of flux tilde \[CapitalPhi]= ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.9824690698618016`*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"96dc107c-f253-4de4-\
96ed-f9e61681b65f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3 (ver 2)= \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["W3 (ver 2)= ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.982469069877798*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"8f84c00e-48ba-4182-\
980d-1279c25641cc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| \
in the Frobenius norm= \"\>", "\[InvisibleSpace]", "2.5637882001451726`"}],
  SequenceForm[
  "Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| in the \
Frobenius norm= ", 2.5637882001451726`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.9824690699011855`*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"b08a41c5-2dd3-49e2-\
8d9b-c778b046965b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"-------------Grid size= \"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\"-------------------\"\>"}],
  SequenceForm["-------------Grid size= ", 7, "-------------------"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.9824690699011855`*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"e918ba60-4772-4ed8-\
b945-31a0f32f42bd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "2.7265912485569954`"}],
  SequenceForm["Maximum singular value of g(k) = ", 2.7265912485569954`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.9824690699883013`*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"f4587f99-52d9-4eb3-\
93b9-a46ade83d8c2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Minimum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "0.16195424828775995`"}],
  SequenceForm["Minimum singular value of g(k) = ", 0.16195424828775995`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.9824690699883013`*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"5dbc6f9c-2f2b-4915-\
a6fe-401a0e7ccbb7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmum value of \[Theta]-gap parameter: \"\>", 
   "\[InvisibleSpace]", "1.8493636055186706`"}],
  SequenceForm[
  "maxmum value of \[Theta]-gap parameter: ", 1.8493636055186706`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.982469070052323*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"024fd957-bead-4c67-\
8f43-c3d64fe9c86c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux \[CapitalPhi]= \"\>", "\[InvisibleSpace]",
    "0.11033273063869037`"}],
  SequenceForm["maxmam value of flux \[CapitalPhi]= ", 0.11033273063869037`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.9824690700647087`*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"c5c4e2b8-a21f-4964-\
8383-b9824f410766"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3 (ver 1)= \"\>", "\[InvisibleSpace]", 
   "5.5217963219852725`*^-18"}],
  SequenceForm["W3 (ver 1)= ", 5.5217963219852725`*^-18],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.9824690700786176`*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"b312fc3d-3274-4ad4-\
83fa-add94bfb996a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux tilde \[CapitalPhi]= \"\>", 
   "\[InvisibleSpace]", "0.11033273063869053`"}],
  SequenceForm[
  "maxmam value of flux tilde \[CapitalPhi]= ", 0.11033273063869053`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.9824690701816206`*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"117beb0f-c29e-42e0-\
9ed9-d351adaefc57"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3 (ver 2)= \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "3.092205940311753`*^-17"}]}],
  SequenceForm["W3 (ver 2)= ", -3.092205940311753*^-17],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.9824690701902065`*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"4233fb6c-6461-4f24-\
bb24-4807ff828268"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| \
in the Frobenius norm= \"\>", "\[InvisibleSpace]", "2.6039677981194806`"}],
  SequenceForm[
  "Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| in the \
Frobenius norm= ", 2.6039677981194806`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.982469070215386*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"3d486577-a4bf-4834-\
9b71-f7c8363ca78d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"-------------Grid size= \"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\"-------------------\"\>"}],
  SequenceForm["-------------Grid size= ", 8, "-------------------"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.9824690702303343`*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"4f47ec30-8980-4ad9-\
916d-4757fdefaa63"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "2.729429590387768`"}],
  SequenceForm["Maximum singular value of g(k) = ", 2.729429590387768],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.9824690703798256`*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"8fec7cbc-dba8-4e41-\
ab44-c31996a9742b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Minimum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "0.11534450783042091`"}],
  SequenceForm["Minimum singular value of g(k) = ", 0.11534450783042091`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.982469070384594*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"562ceb0f-7d7d-4623-\
89c3-e7a71fc7d56d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmum value of \[Theta]-gap parameter: \"\>", 
   "\[InvisibleSpace]", "3.141592653589793`"}],
  SequenceForm["maxmum value of \[Theta]-gap parameter: ", 3.141592653589793],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.982469070464346*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"8b5490b5-a97c-4935-\
a4bd-a6e4f140cbdf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux \[CapitalPhi]= \"\>", "\[InvisibleSpace]",
    "0.6483176835536794`"}],
  SequenceForm["maxmam value of flux \[CapitalPhi]= ", 0.6483176835536794],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.982469070496519*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"00828c37-5fe9-4d0d-\
a498-b497d9be2c89"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3 (ver 1)= \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "2.4295903816735198`*^-17"}]}],
  SequenceForm["W3 (ver 1)= ", -2.4295903816735198`*^-17],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.9824690705006657`*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"f0ba55ca-008a-4a05-\
86dc-ee022b4671c1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux tilde \[CapitalPhi]= \"\>", 
   "\[InvisibleSpace]", "0.6483176835536795`"}],
  SequenceForm[
  "maxmam value of flux tilde \[CapitalPhi]= ", 0.6483176835536795],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.9824690706466627`*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"eba9a249-2fb8-4b7f-\
a921-0065a7380293"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3 (ver 2)= \"\>", "\[InvisibleSpace]", 
   "1.501928599579994`*^-16"}],
  SequenceForm["W3 (ver 2)= ", 1.501928599579994*^-16],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.9824690706478686`*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"32090378-98f1-43f0-\
81bf-c3de1baaa1da"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| \
in the Frobenius norm= \"\>", "\[InvisibleSpace]", "2.463217776736832`"}],
  SequenceForm[
  "Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| in the \
Frobenius norm= ", 2.463217776736832],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.9824690706850767`*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"847265f2-b255-4de9-\
b19a-104f61495670"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"-------------Grid size= \"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\"-------------------\"\>"}],
  SequenceForm["-------------Grid size= ", 9, "-------------------"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.982469070689397*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"a6f621c9-4c32-4a2d-\
9101-4f0afa927ed9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "2.729687179742525`"}],
  SequenceForm["Maximum singular value of g(k) = ", 2.729687179742525],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.982469070871483*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"20d1d9d6-c1e7-49dd-\
b497-9b5368bfdaf0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Minimum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "0.12986147850120802`"}],
  SequenceForm["Minimum singular value of g(k) = ", 0.12986147850120802`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.982469070871483*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"a325fdb3-0839-44cc-\
9cb7-5b24ebc9d4b1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmum value of \[Theta]-gap parameter: \"\>", 
   "\[InvisibleSpace]", "3.141592653589793`"}],
  SequenceForm["maxmum value of \[Theta]-gap parameter: ", 3.141592653589793],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.982469070995185*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"2dd69ac8-e81e-478e-\
aeae-74b5f026cdbf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux \[CapitalPhi]= \"\>", "\[InvisibleSpace]",
    "2.590229937728793`"}],
  SequenceForm["maxmam value of flux \[CapitalPhi]= ", 2.590229937728793],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.9824690710371857`*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"ecd7b248-5c4e-4e8f-\
b2ec-d52de553a0f9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3 (ver 1)= \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.9930490877942992`"}]}],
  SequenceForm["W3 (ver 1)= ", -0.9930490877942992],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.982469071046237*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"ce742ba6-d37e-497c-\
8a07-adfcd398aebb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux tilde \[CapitalPhi]= \"\>", 
   "\[InvisibleSpace]", "2.5902299377287927`"}],
  SequenceForm[
  "maxmam value of flux tilde \[CapitalPhi]= ", 2.5902299377287927`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.982469071249303*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"938306f8-efa5-4312-\
905f-d24da970278c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3 (ver 2)= \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.9999999999999998`"}]}],
  SequenceForm["W3 (ver 2)= ", -0.9999999999999998],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.982469071249303*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"c143d496-3bce-489e-\
8cea-3834fc5ee8c8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| \
in the Frobenius norm= \"\>", "\[InvisibleSpace]", "2.5525422212884714`"}],
  SequenceForm[
  "Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| in the \
Frobenius norm= ", 2.5525422212884714`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.9824690712821407`*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"9aadbfed-0f4b-4586-\
81d1-ee322fcafd3e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"-------------Grid size= \"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\"-------------------\"\>"}],
  SequenceForm["-------------Grid size= ", 10, "-------------------"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.982469071297142*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"07b15416-09d1-44cc-\
9e4f-767e75f5b58f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "2.7286641115713697`"}],
  SequenceForm["Maximum singular value of g(k) = ", 2.7286641115713697`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.982469071547574*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"85c21979-df50-4077-\
848c-1e666d09ca00"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Minimum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "0.09259701480513323`"}],
  SequenceForm["Minimum singular value of g(k) = ", 0.09259701480513323],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.982469071548623*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"13c70e45-65bb-456e-\
a88e-a6fe609bf675"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmum value of \[Theta]-gap parameter: \"\>", 
   "\[InvisibleSpace]", "4.415930320458102`"}],
  SequenceForm["maxmum value of \[Theta]-gap parameter: ", 4.415930320458102],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.982469071714982*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"b7186f43-ae44-4907-\
ac3f-57d01f197e49"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux \[CapitalPhi]= \"\>", "\[InvisibleSpace]",
    "1.9215738982528219`"}],
  SequenceForm["maxmam value of flux \[CapitalPhi]= ", 1.9215738982528219`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.9824690717798505`*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"d038d14a-aaca-46d4-\
958a-1e47581d99e9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3 (ver 1)= \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.004129828801306599`"}]}],
  SequenceForm["W3 (ver 1)= ", -0.004129828801306599],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.9824690717867603`*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"b708c6b1-cfc2-4928-\
aca4-cc80c886c664"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux tilde \[CapitalPhi]= \"\>", 
   "\[InvisibleSpace]", "1.980468088384705`"}],
  SequenceForm[
  "maxmam value of flux tilde \[CapitalPhi]= ", 1.980468088384705],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.9824690720657325`*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"4f731057-a620-42dc-\
b0c9-494b24e0589c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3 (ver 2)= \"\>", "\[InvisibleSpace]", 
   "1.4135798584282297`*^-16"}],
  SequenceForm["W3 (ver 2)= ", 1.4135798584282297`*^-16],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.9824690720657325`*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"39257fa2-3dba-41ee-\
919f-864d6325f537"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| \
in the Frobenius norm= \"\>", "\[InvisibleSpace]", "2.2522659139838126`"}],
  SequenceForm[
  "Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| in the \
Frobenius norm= ", 2.2522659139838126`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.9824690721136045`*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"1dba71b3-ae57-49d2-\
8e35-aedcc423772e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"-------------Grid size= \"\>", "\[InvisibleSpace]", "11", 
   "\[InvisibleSpace]", "\<\"-------------------\"\>"}],
  SequenceForm["-------------Grid size= ", 11, "-------------------"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.9824690721150246`*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"49cc0cbd-9ab1-4b55-\
9e72-e67d04e27098"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "2.7270275493494665`"}],
  SequenceForm["Maximum singular value of g(k) = ", 2.7270275493494665`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.9824690724154353`*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"2fa46a12-5917-4f80-\
b83a-c86530a5a86c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Minimum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "0.09718407288538207`"}],
  SequenceForm["Minimum singular value of g(k) = ", 0.09718407288538207],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.9824690724258256`*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"795454e9-c1b7-41fc-\
95ac-415a1a4bd00f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmum value of \[Theta]-gap parameter: \"\>", 
   "\[InvisibleSpace]", "3.141592653589793`"}],
  SequenceForm["maxmum value of \[Theta]-gap parameter: ", 3.141592653589793],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.9824690726489477`*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"91c04e56-654f-4b63-\
a9eb-7e0d75256fc3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Eroor in a number of eigenvales\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"6", ",", "1", ",", "4"}], "}"}]}],
  SequenceForm["Eroor in a number of eigenvales", {6, 1, 4}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.982469072670724*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"4828d7c4-8bf5-496b-\
9a43-27f941c5be2f"]
}, Open  ]],

Cell[BoxData[
 TemplateBox[{
  "Dot", "dotsh", 
   "\"\:30c6\:30f3\:30bd\:30eb\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"0.5354220593487043`\\\"}], \\\"-\\\", \
RowBox[{\\\"0.2819705162741465`\\\", \\\" \\\", \\\"\[ImaginaryI]\\\"}]}], \\\
\",\\\", RowBox[{RowBox[{\\\"-\\\", \\\"0.3340336880708509`\\\"}], \\\"-\\\", \
RowBox[{\\\"0.23549739045838713`\\\", \\\" \\\", \\\"\[ImaginaryI]\\\"}]}], \
\\\",\\\", RowBox[{RowBox[{\\\"-\\\", \\\"0.08857046299541624`\\\"}], \\\"-\\\
\", RowBox[{\\\"0.053511390631061376`\\\", \\\" \\\", \
\\\"\[ImaginaryI]\\\"}]}], \\\",\\\", RowBox[{RowBox[{\\\"0.6753296415777018`\
\\\", \\\"\[VeryThinSpace]\\\"}], \\\"+\\\", RowBox[{\\\"0.`\\\", \\\" \\\", \
\\\"\[ImaginaryI]\\\"}]}]}], \\\"}\\\"}], \
\\\"}\\\"}]\\)\:3068\\!\\(\\*RowBox[{\\\"{\\\", \\\"}\\\"}]\\)\:306f\:8a08\
\:7b97\:3067\:304d\:306a\:3044\:6b21\:5143\:3092\:6301\:3063\:3066\:3044\:307e\
\:3059\:ff0e\"", 2, 4315, 49, 34713642675366841829, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.982468675336567*^9, 3.9824688800294847`*^9, 3.982468942605265*^9, {
   3.9824690481491394`*^9, 3.982469072670724*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"ccfaeedb-4f19-4915-\
88f7-4a63c24679d4"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Eroor in a number of eigenvales\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"5", ",", "1", ",", "5"}], "}"}]}],
  SequenceForm["Eroor in a number of eigenvales", {5, 1, 5}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.982469072697982*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"5ad4cdc9-183f-4b9d-\
bd06-e352f30c5cc1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Eroor in a number of eigenvales\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"6", ",", "11", ",", "5"}], "}"}]}],
  SequenceForm["Eroor in a number of eigenvales", {6, 11, 5}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.9824690727322273`*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"306d30b5-85ab-4324-\
9a5d-2a953870361f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux \[CapitalPhi]= \"\>", "\[InvisibleSpace]", 
   RowBox[{"Max", "[", 
    RowBox[{"0.6795700027755283`", ",", 
     RowBox[{"Abs", "[", 
      RowBox[{"Arg", "[", 
       RowBox[{"Det", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "0.5354220593487043`"}], "-", 
             RowBox[{"0.2819705162741465`", " ", "\[ImaginaryI]"}]}], ",", 
            RowBox[{
             RowBox[{"-", "0.3340336880708509`"}], "-", 
             RowBox[{"0.23549739045838713`", " ", "\[ImaginaryI]"}]}], ",", 
            RowBox[{
             RowBox[{"-", "0.08857046299541624`"}], "-", 
             RowBox[{"0.053511390631061376`", " ", "\[ImaginaryI]"}]}], ",", 
            RowBox[{"0.6753296415777018`", "\[VeryThinSpace]", "+", 
             RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]}], "}"}], "}"}], ".", 
         "0", ".", "0", ".", "0", ".", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "0.5354220593487043`"}], "+", 
             RowBox[{"0.2819705162741465`", " ", "\[ImaginaryI]"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "0.3340336880708509`"}], "+", 
             RowBox[{"0.23549739045838713`", " ", "\[ImaginaryI]"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "0.08857046299541624`"}], "+", 
             RowBox[{"0.053511390631061376`", " ", "\[ImaginaryI]"}]}], "}"}],
            ",", 
           RowBox[{"{", 
            RowBox[{"0.6753296415777018`", "\[VeryThinSpace]", "+", 
             RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], "}"}]}], "}"}]}], "]"}],
        "]"}], "]"}]}], "]"}]}],
  SequenceForm["maxmam value of flux \[CapitalPhi]= ", 
   Max[0.6795700027755283, 
    Abs[
     Arg[
      Det[
       Dot[{{Complex[-0.5354220593487043, -0.2819705162741465], 
        Complex[-0.3340336880708509, -0.23549739045838713`], 
        Complex[-0.08857046299541624, -0.053511390631061376`], Complex[
        0.6753296415777018, 0.]}}, 0, 0, 0, {{Complex[-0.5354220593487043, 
        0.2819705162741465]}, {Complex[-0.3340336880708509, 
        0.23549739045838713`]}, {Complex[-0.08857046299541624, 
        0.053511390631061376`]}, {Complex[0.6753296415777018, 0.]}}]]]]]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.9824690727488832`*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"3143c7bb-038f-455b-\
ab48-aac7d5e43d0b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3 (ver 1)= \"\>", "\[InvisibleSpace]", 
   FractionBox["1", 
    RowBox[{"2", " ", "\[Pi]"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "4.452978863729157`"}], "+", 
     RowBox[{"Arg", "[", 
      RowBox[{"Det", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "0.5354220593487043`"}], "-", 
            RowBox[{"0.2819705162741465`", " ", "\[ImaginaryI]"}]}], ",", 
           RowBox[{
            RowBox[{"-", "0.3340336880708509`"}], "-", 
            RowBox[{"0.23549739045838713`", " ", "\[ImaginaryI]"}]}], ",", 
           RowBox[{
            RowBox[{"-", "0.08857046299541624`"}], "-", 
            RowBox[{"0.053511390631061376`", " ", "\[ImaginaryI]"}]}], ",", 
           RowBox[{"0.6753296415777018`", "\[VeryThinSpace]", "+", 
            RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]}], "}"}], "}"}], ".", "0",
         ".", "0", ".", "0", ".", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.5354220593487043`"}], "+", 
            RowBox[{"0.2819705162741465`", " ", "\[ImaginaryI]"}]}], "}"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.3340336880708509`"}], "+", 
            RowBox[{"0.23549739045838713`", " ", "\[ImaginaryI]"}]}], "}"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.08857046299541624`"}], "+", 
            RowBox[{"0.053511390631061376`", " ", "\[ImaginaryI]"}]}], "}"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"0.6753296415777018`", "\[VeryThinSpace]", "+", 
            RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], "}"}]}], "}"}]}], "]"}], 
      "]"}]}], ")"}]}],
  SequenceForm[
  "W3 (ver 1)= ", Rational[1, 2] Pi^(-1) (-4.452978863729157 + Arg[
      Det[
       Dot[{{
          Complex[-0.5354220593487043, -0.2819705162741465], 
          Complex[-0.3340336880708509, -0.23549739045838713`], 
          Complex[-0.08857046299541624, -0.053511390631061376`], 
          Complex[0.6753296415777018, 0.]}}, 0, 0, 0, {{
          Complex[-0.5354220593487043, 0.2819705162741465]}, {
          Complex[-0.3340336880708509, 0.23549739045838713`]}, {
          Complex[-0.08857046299541624, 0.053511390631061376`]}, {
          Complex[0.6753296415777018, 0.]}}]]])],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.982469072751443*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"9d926d85-2e75-4522-\
9b6d-e5cc82e0c88a"]
}, Open  ]],

Cell[BoxData[
 TemplateBox[{
  "Det", "matsq", 
   "\"\:4f4d\:7f6e\\!\\(\\*RowBox[{\\\"1\\\"}]\\)\:306e\:5f15\:6570\\!\\(\\*\
RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", RowBox[{RowBox[{RowBox[{\\\"-\\\", \
\\\"0.005542865549996334`\\\"}], \\\"-\\\", \
RowBox[{\\\"0.08731362226149975`\\\", \\\" \\\", \\\"\[ImaginaryI]\\\"}]}], \
\\\",\\\", RowBox[{RowBox[{\\\"0.9097294689187179`\\\", \
\\\"\[VeryThinSpace]\\\"}], \\\"+\\\", RowBox[{\\\"0.10508704686825626`\\\", \
\\\" \\\", \\\"\[ImaginaryI]\\\"}]}]}], \\\"}\\\"}], \\\"}\\\"}]\\)\:304c\
\:975e\:7a7a\:306e\:6b63\:65b9\:884c\:5217\:3067\:306f\:3042\:308a\:307e\:305b\
\:3093\:ff0e\"", 2, 4315, 50, 34713642675366841829, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.982468675336567*^9, 3.9824688800294847`*^9, 3.982468942605265*^9, {
   3.9824690481491394`*^9, 3.9824690729228773`*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"3db6e2ad-8abb-452e-\
b994-59cf62460816"],

Cell[BoxData[
 TemplateBox[{
  "Det", "matsq", 
   "\"\:4f4d\:7f6e\\!\\(\\*RowBox[{\\\"1\\\"}]\\)\:306e\:5f15\:6570\\!\\(\\*\
RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", RowBox[{RowBox[{RowBox[{\\\"-\\\", \
\\\"0.005542865549996334`\\\"}], \\\"-\\\", \
RowBox[{\\\"0.08731362226149975`\\\", \\\" \\\", \\\"\[ImaginaryI]\\\"}]}], \
\\\",\\\", RowBox[{RowBox[{\\\"0.9097294689187179`\\\", \
\\\"\[VeryThinSpace]\\\"}], \\\"+\\\", RowBox[{\\\"0.10508704686825626`\\\", \
\\\" \\\", \\\"\[ImaginaryI]\\\"}]}]}], \\\"}\\\"}], \\\"}\\\"}]\\)\:304c\
\:975e\:7a7a\:306e\:6b63\:65b9\:884c\:5217\:3067\:306f\:3042\:308a\:307e\:305b\
\:3093\:ff0e\"", 2, 4315, 51, 34713642675366841829, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.982468675336567*^9, 3.9824688800294847`*^9, 3.982468942605265*^9, {
   3.9824690481491394`*^9, 3.982469072934948*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"01f1c190-11fc-4724-\
aaf5-545649d039eb"],

Cell[BoxData[
 TemplateBox[{
  "Det", "matsq", 
   "\"\:4f4d\:7f6e\\!\\(\\*RowBox[{\\\"1\\\"}]\\)\:306e\:5f15\:6570\\!\\(\\*\
RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", RowBox[{RowBox[{RowBox[{\\\"-\\\", \
\\\"0.005542865549996334`\\\"}], \\\"-\\\", \
RowBox[{\\\"0.08731362226149975`\\\", \\\" \\\", \\\"\[ImaginaryI]\\\"}]}], \
\\\",\\\", RowBox[{RowBox[{\\\"0.9097294689187179`\\\", \
\\\"\[VeryThinSpace]\\\"}], \\\"+\\\", RowBox[{\\\"0.10508704686825626`\\\", \
\\\" \\\", \\\"\[ImaginaryI]\\\"}]}]}], \\\"}\\\"}], \\\"}\\\"}]\\)\:304c\
\:975e\:7a7a\:306e\:6b63\:65b9\:884c\:5217\:3067\:306f\:3042\:308a\:307e\:305b\
\:3093\:ff0e\"", 2, 4315, 52, 34713642675366841829, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.982468675336567*^9, 3.9824688800294847`*^9, 3.982468942605265*^9, {
   3.9824690481491394`*^9, 3.9824690731143312`*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"faee9862-790a-4329-\
932a-187ca2e1d51f"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"\:3053\:306e\:8a08\:7b97\:4e2d\:306b\:ff0c\\!\\(\\*StyleBox[RowBox[{\\\"\
Det\\\", \\\"::\\\", \\\"matsq\\\"}], \\\"MessageName\\\"]\\)\:306e\:3053\
\:308c\:4ee5\:4e0a\:306e\:51fa\:529b\:306f\:8868\:793a\:3055\:308c\:307e\:305b\
\:3093\:ff0e\"", 2, 4315, 53, 34713642675366841829, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.982468675336567*^9, 3.9824688800294847`*^9, 3.982468942605265*^9, {
   3.9824690481491394`*^9, 3.982469073129799*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"d0eb061c-04f6-4cdb-\
8c2b-cc1d7c07ca8a"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux tilde \[CapitalPhi]= \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"Max", "[", 
    RowBox[{"2.7889609582686212`", ",", 
     RowBox[{"Abs", "[", 
      RowBox[{"Mod", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "5.373654203464891`"}], "-", 
         RowBox[{"Arg", "[", 
          RowBox[{"Det", "[", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "0.005542865549996334`"}], "-", 
               RowBox[{"0.08731362226149975`", " ", "\[ImaginaryI]"}]}], ",", 
              RowBox[{"0.9097294689187179`", "\[VeryThinSpace]", "+", 
               RowBox[{"0.10508704686825626`", " ", "\[ImaginaryI]"}]}]}], 
             "}"}], "}"}], "]"}], "]"}]}], ",", 
        RowBox[{"2", " ", "\[Pi]"}], ",", 
        RowBox[{"-", "\[Pi]"}]}], "]"}], "]"}], ",", 
     RowBox[{"Abs", "[", 
      RowBox[{"Mod", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "0.014657682245775738`"}], "+", 
         RowBox[{"Arg", "[", 
          RowBox[{"Det", "[", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "0.005542865549996334`"}], "-", 
               RowBox[{"0.08731362226149975`", " ", "\[ImaginaryI]"}]}], ",", 
              RowBox[{"0.9097294689187179`", "\[VeryThinSpace]", "+", 
               RowBox[{"0.10508704686825626`", " ", "\[ImaginaryI]"}]}]}], 
             "}"}], "}"}], "]"}], "]"}]}], ",", 
        RowBox[{"2", " ", "\[Pi]"}], ",", 
        RowBox[{"-", "\[Pi]"}]}], "]"}], "]"}]}], "]"}]}],
  SequenceForm["maxmam value of flux tilde \[CapitalPhi]= ", 
   Max[2.7889609582686212`, 
    Abs[
     Mod[-5.373654203464891 - Arg[
       Det[{{
          Complex[-0.005542865549996334, -0.08731362226149975], 
          Complex[0.9097294689187179, 0.10508704686825626`]}}]], 2 Pi, -Pi]], 
    Abs[
     Mod[-0.014657682245775738` + Arg[
        Det[{{
           Complex[-0.005542865549996334, -0.08731362226149975], 
           Complex[0.9097294689187179, 0.10508704686825626`]}}]], 2 Pi, -
      Pi]]]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.9824690731483517`*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"222a58aa-a389-4a03-\
b3ea-0a33045c8a0a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3 (ver 2)= \"\>", "\[InvisibleSpace]", 
   FractionBox["1", 
    RowBox[{"2", " ", "\[Pi]"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "0.8948734214689182`"}], "+", 
     RowBox[{"Mod", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "5.373654203464891`"}], "-", 
        RowBox[{"Arg", "[", 
         RowBox[{"Det", "[", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "0.005542865549996334`"}], "-", 
              RowBox[{"0.08731362226149975`", " ", "\[ImaginaryI]"}]}], ",", 
             RowBox[{"0.9097294689187179`", "\[VeryThinSpace]", "+", 
              RowBox[{"0.10508704686825626`", " ", "\[ImaginaryI]"}]}]}], 
            "}"}], "}"}], "]"}], "]"}]}], ",", 
       RowBox[{"2", " ", "\[Pi]"}], ",", 
       RowBox[{"-", "\[Pi]"}]}], "]"}], "+", 
     RowBox[{"Mod", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "0.014657682245775738`"}], "+", 
        RowBox[{"Arg", "[", 
         RowBox[{"Det", "[", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "0.005542865549996334`"}], "-", 
              RowBox[{"0.08731362226149975`", " ", "\[ImaginaryI]"}]}], ",", 
             RowBox[{"0.9097294689187179`", "\[VeryThinSpace]", "+", 
              RowBox[{"0.10508704686825626`", " ", "\[ImaginaryI]"}]}]}], 
            "}"}], "}"}], "]"}], "]"}]}], ",", 
       RowBox[{"2", " ", "\[Pi]"}], ",", 
       RowBox[{"-", "\[Pi]"}]}], "]"}]}], ")"}]}],
  SequenceForm[
  "W3 (ver 2)= ", Rational[1, 2] 
   Pi^(-1) (-0.8948734214689182 + Mod[-5.373654203464891 - Arg[
       Det[{{
          Complex[-0.005542865549996334, -0.08731362226149975], 
          Complex[0.9097294689187179, 0.10508704686825626`]}}]], 2 Pi, -Pi] + 
    Mod[-0.014657682245775738` + Arg[
        Det[{{
           Complex[-0.005542865549996334, -0.08731362226149975], 
           Complex[0.9097294689187179, 0.10508704686825626`]}}]], 2 Pi, -Pi])],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.9824690731483517`*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"36f72531-5f32-4144-\
9b2c-d5ab3702c271"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| \
in the Frobenius norm= \"\>", "\[InvisibleSpace]", "2.406851007380902`"}],
  SequenceForm[
  "Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| in the \
Frobenius norm= ", 2.406851007380902],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.9824690732130356`*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"de468bce-b69f-4797-\
adbc-b9928e0e85d6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"-------------Grid size= \"\>", "\[InvisibleSpace]", "12", 
   "\[InvisibleSpace]", "\<\"-------------------\"\>"}],
  SequenceForm["-------------Grid size= ", 12, "-------------------"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.9824690732146807`*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"3b3e6fde-90f3-45e1-\
ae76-1131fe86ea80"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "2.7251274761175845`"}],
  SequenceForm["Maximum singular value of g(k) = ", 2.7251274761175845`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.9824690735825834`*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"5c9106e5-be26-4bf3-\
9497-1136c326242d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Minimum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "0.10227117249870483`"}],
  SequenceForm["Minimum singular value of g(k) = ", 0.10227117249870483`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.9824690735935907`*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"f56c33e4-4aea-4680-\
9fde-354f66d16f04"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmum value of \[Theta]-gap parameter: \"\>", 
   "\[InvisibleSpace]", "3.141592653589793`"}],
  SequenceForm["maxmum value of \[Theta]-gap parameter: ", 3.141592653589793],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.9824690738726244`*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"1e86b7e0-0960-4c40-\
bb74-f813602a2ca7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux \[CapitalPhi]= \"\>", "\[InvisibleSpace]",
    "1.3626593897500503`"}],
  SequenceForm["maxmam value of flux \[CapitalPhi]= ", 1.3626593897500503`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.982469073968587*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"03cfb3f8-d3fd-4690-\
bb8b-f60133ed6d94"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3 (ver 1)= \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.9710774012944219`"}]}],
  SequenceForm["W3 (ver 1)= ", -0.9710774012944219],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.9824690739846773`*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"0b006263-3274-44d8-\
9162-8399b2229876"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux tilde \[CapitalPhi]= \"\>", 
   "\[InvisibleSpace]", "1.4625018222750081`"}],
  SequenceForm[
  "maxmam value of flux tilde \[CapitalPhi]= ", 1.4625018222750081`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.982469074504924*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"77d8a42e-778e-45d4-\
bf42-b65e7b96cd36"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3 (ver 2)= \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "1.`"}]}],
  SequenceForm["W3 (ver 2)= ", -1.],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.982469074506751*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"e4e98516-f924-4ac6-\
bb3b-5442bf4413f4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| \
in the Frobenius norm= \"\>", "\[InvisibleSpace]", "1.9876199741817393`"}],
  SequenceForm[
  "Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| in the \
Frobenius norm= ", 1.9876199741817393`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.9824690745654593`*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"10e60a32-19e0-4649-\
8960-525c8cab78f5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"-------------Grid size= \"\>", "\[InvisibleSpace]", "13", 
   "\[InvisibleSpace]", "\<\"-------------------\"\>"}],
  SequenceForm["-------------Grid size= ", 13, "-------------------"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, {3.982469044893468*^9, 3.9824690745654593`*^9}},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"8e6bb3f1-2d61-4cd4-\
ae52-5f1c8ce577a9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "2.7234733011904324`"}],
  SequenceForm["Maximum singular value of g(k) = ", 2.7234733011904324`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824690750385437`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"942fd162-7740-40b9-\
8a87-e69448920034"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Minimum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "0.07630788581753538`"}],
  SequenceForm["Minimum singular value of g(k) = ", 0.07630788581753538],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824690750385437`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"12d2b131-c96d-47b6-\
bc78-47fe8cfdbb42"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmum value of \[Theta]-gap parameter: \"\>", 
   "\[InvisibleSpace]", "4.5244433351128`"}],
  SequenceForm["maxmum value of \[Theta]-gap parameter: ", 4.5244433351128],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.98246907539787*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"651eebbf-64ae-475c-\
a37e-224f65f1d037"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux \[CapitalPhi]= \"\>", "\[InvisibleSpace]",
    "1.6075925249516654`"}],
  SequenceForm["maxmam value of flux \[CapitalPhi]= ", 1.6075925249516654`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469075541373*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"79df8e9e-587f-441b-\
82fb-56d1f391d45a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3 (ver 1)= \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.9782878044162382`"}]}],
  SequenceForm["W3 (ver 1)= ", -0.9782878044162382],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469075548316*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"f8035a18-f634-4164-\
a249-6dcc063f41b5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux tilde \[CapitalPhi]= \"\>", 
   "\[InvisibleSpace]", "1.6515702873960585`"}],
  SequenceForm[
  "maxmam value of flux tilde \[CapitalPhi]= ", 1.6515702873960585`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824690761726103`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"f798b3c1-164e-4a6a-\
8d57-c9b5b30b2cf2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3 (ver 2)= \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.9999999999999998`"}]}],
  SequenceForm["W3 (ver 2)= ", -0.9999999999999998],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824690761808453`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"99364df2-a586-4b2d-\
bbe2-5726ac45156d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| \
in the Frobenius norm= \"\>", "\[InvisibleSpace]", "2.2213025217832074`"}],
  SequenceForm[
  "Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| in the \
Frobenius norm= ", 2.2213025217832074`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469076260996*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"999ee87e-3dad-4dc7-\
905d-b317bd15e593"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"-------------Grid size= \"\>", "\[InvisibleSpace]", "14", 
   "\[InvisibleSpace]", "\<\"-------------------\"\>"}],
  SequenceForm["-------------Grid size= ", 14, "-------------------"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824690762638397`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"f95b10bc-a5ad-4ee8-\
965d-61e0fed21ab7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "2.7265912485569954`"}],
  SequenceForm["Maximum singular value of g(k) = ", 2.7265912485569954`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469076813075*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"7c5b2c3b-789a-4f7f-\
99c0-5bdb3e72d4fa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Minimum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "0.10328848406907346`"}],
  SequenceForm["Minimum singular value of g(k) = ", 0.10328848406907346`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469076813075*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"119698d8-0999-4b28-\
89fb-e553251f7773"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmum value of \[Theta]-gap parameter: \"\>", 
   "\[InvisibleSpace]", "3.141592653589793`"}],
  SequenceForm["maxmum value of \[Theta]-gap parameter: ", 3.141592653589793],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469077249962*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"e793ac44-fa7c-43e2-\
82c3-ad28feb7e750"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux \[CapitalPhi]= \"\>", "\[InvisibleSpace]",
    "1.2359634565809772`"}],
  SequenceForm["maxmam value of flux \[CapitalPhi]= ", 1.2359634565809772`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824690774129314`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"9cfa942f-fe58-405b-\
931c-c69ac37db8fa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3 (ver 1)= \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.9752850737935757`"}]}],
  SequenceForm["W3 (ver 1)= ", -0.9752850737935757],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824690774146543`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"b25aae21-3df2-4f90-\
baa5-09a87a755ab6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux tilde \[CapitalPhi]= \"\>", 
   "\[InvisibleSpace]", "1.320477114929707`"}],
  SequenceForm[
  "maxmam value of flux tilde \[CapitalPhi]= ", 1.320477114929707],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824690781728187`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"b7e1a65d-9f76-4684-\
b78b-cb0746f1d531"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3 (ver 2)= \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "1.`"}]}],
  SequenceForm["W3 (ver 2)= ", -1.],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824690781728187`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"510c3cb6-749c-485a-\
9939-fcbf02335f8a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| \
in the Frobenius norm= \"\>", "\[InvisibleSpace]", "2.0823442631687263`"}],
  SequenceForm[
  "Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| in the \
Frobenius norm= ", 2.0823442631687263`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824690782602005`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"b61e497e-b2b6-4799-\
89a7-b0a335957137"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"-------------Grid size= \"\>", "\[InvisibleSpace]", "15", 
   "\[InvisibleSpace]", "\<\"-------------------\"\>"}],
  SequenceForm["-------------Grid size= ", 15, "-------------------"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469078263193*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"95b6b50c-5a9a-4922-\
a3f7-7bc433beb3e7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "2.7284535110752963`"}],
  SequenceForm["Maximum singular value of g(k) = ", 2.7284535110752963`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469078925898*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"c1734b85-1c49-43cb-\
8c04-2d698232c0bb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Minimum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "0.07564026981070791`"}],
  SequenceForm["Minimum singular value of g(k) = ", 0.07564026981070791],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469078925898*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"4e486f7b-e841-46f5-\
8e82-a7d0feafee44"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmum value of \[Theta]-gap parameter: \"\>", 
   "\[InvisibleSpace]", "4.505206699592532`"}],
  SequenceForm["maxmum value of \[Theta]-gap parameter: ", 4.505206699592532],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824690794783163`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"0740cf16-578d-42d4-\
9c90-3240f6431d1b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux \[CapitalPhi]= \"\>", "\[InvisibleSpace]",
    "1.5606995550516074`"}],
  SequenceForm["maxmam value of flux \[CapitalPhi]= ", 1.5606995550516074`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469079673375*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"71171616-5a20-400f-\
b8ff-67fca8bddb22"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3 (ver 1)= \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.980500060522992`"}]}],
  SequenceForm["W3 (ver 1)= ", -0.980500060522992],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469079679571*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"05324f92-8f5f-4eb4-\
9349-525dfdfc6dbe"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux tilde \[CapitalPhi]= \"\>", 
   "\[InvisibleSpace]", "1.5589769341887987`"}],
  SequenceForm[
  "maxmam value of flux tilde \[CapitalPhi]= ", 1.5589769341887987`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824690806649656`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"524500cf-d7a0-42d9-\
a66b-5e831a2fb60a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3 (ver 2)= \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.9999999999999998`"}]}],
  SequenceForm["W3 (ver 2)= ", -0.9999999999999998],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824690806649656`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"5514aaea-125d-451b-\
9c2f-b0ff415bb3e3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| \
in the Frobenius norm= \"\>", "\[InvisibleSpace]", "2.042386633269914`"}],
  SequenceForm[
  "Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| in the \
Frobenius norm= ", 2.042386633269914],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824690807864866`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"fbd0fa01-1857-42f4-\
8ee1-735add75bc1b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"-------------Grid size= \"\>", "\[InvisibleSpace]", "16", 
   "\[InvisibleSpace]", "\<\"-------------------\"\>"}],
  SequenceForm["-------------Grid size= ", 16, "-------------------"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824690807864866`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"b9032e52-6ccb-40fb-\
ba2f-8728eb790dfe"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "2.729429590387768`"}],
  SequenceForm["Maximum singular value of g(k) = ", 2.729429590387768],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469081630705*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"8181273e-1f67-4c74-\
92ff-aa215e136f9a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Minimum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "0.08668074061843095`"}],
  SequenceForm["Minimum singular value of g(k) = ", 0.08668074061843095],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469081630705*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"c4cc9851-95d1-4129-\
b634-38669b0781f1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmum value of \[Theta]-gap parameter: \"\>", 
   "\[InvisibleSpace]", "3.141592653589793`"}],
  SequenceForm["maxmum value of \[Theta]-gap parameter: ", 3.141592653589793],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469082341027*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"ca3d2e4f-5b2a-43f9-\
804e-df66a6045d57"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux \[CapitalPhi]= \"\>", "\[InvisibleSpace]",
    "1.9083292746033533`"}],
  SequenceForm["maxmam value of flux \[CapitalPhi]= ", 1.9083292746033533`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469082594926*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"eb621861-79ee-4332-\
84ca-934576e94ce4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3 (ver 1)= \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "1.001188825681196`"}]}],
  SequenceForm["W3 (ver 1)= ", -1.001188825681196],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.98246908259818*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"e52357d8-e00d-4086-\
af60-2f7bae2a144d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux tilde \[CapitalPhi]= \"\>", 
   "\[InvisibleSpace]", "1.908329274603353`"}],
  SequenceForm[
  "maxmam value of flux tilde \[CapitalPhi]= ", 1.908329274603353],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824690837642345`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"a9fb9665-7ecd-48fa-\
84ee-333d657f292f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3 (ver 2)= \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.9999999999999999`"}]}],
  SequenceForm["W3 (ver 2)= ", -0.9999999999999999],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824690837642345`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"efc7cbb4-0a18-42cd-\
9c90-7c9b8ff3827e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| \
in the Frobenius norm= \"\>", "\[InvisibleSpace]", "1.9820180750548946`"}],
  SequenceForm[
  "Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| in the \
Frobenius norm= ", 1.9820180750548946`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469083921736*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"518ffab5-6cef-420f-\
b6c3-83710a39cc1c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"-------------Grid size= \"\>", "\[InvisibleSpace]", "17", 
   "\[InvisibleSpace]", "\<\"-------------------\"\>"}],
  SequenceForm["-------------Grid size= ", 17, "-------------------"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469083921736*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"860f1f22-2bb7-43b3-\
bb53-cf3993e9dfac"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "2.7297794554498687`"}],
  SequenceForm["Maximum singular value of g(k) = ", 2.7297794554498687`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469084966806*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"01e32f31-cf2d-4ef3-\
a6ba-61ffe9ed3a88"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Minimum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "0.08316376568905913`"}],
  SequenceForm["Minimum singular value of g(k) = ", 0.08316376568905913],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824690849713287`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"c1fdcaf3-8515-40e3-\
beec-5f90c3fdab2b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmum value of \[Theta]-gap parameter: \"\>", 
   "\[InvisibleSpace]", "4.601209419366123`"}],
  SequenceForm["maxmum value of \[Theta]-gap parameter: ", 4.601209419366123],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824690858125343`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"f665cf6f-5fd4-4f1c-\
bf03-aab62a82f09e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux \[CapitalPhi]= \"\>", "\[InvisibleSpace]",
    "1.3628991503809469`"}],
  SequenceForm["maxmam value of flux \[CapitalPhi]= ", 1.3628991503809469`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824690861085825`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"5fa5719d-a36a-47f5-\
900a-00d5d7e1bac3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3 (ver 1)= \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.9833716737171262`"}]}],
  SequenceForm["W3 (ver 1)= ", -0.9833716737171262],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824690861133637`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"f5fb4a98-5ee7-409d-\
8bd4-e80aff99f70a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux tilde \[CapitalPhi]= \"\>", 
   "\[InvisibleSpace]", "1.4271959101554295`"}],
  SequenceForm[
  "maxmam value of flux tilde \[CapitalPhi]= ", 1.4271959101554295`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469087489966*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"4f20b735-b7f1-42d2-\
93a6-2b6d4aad3948"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3 (ver 2)= \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "1.`"}]}],
  SequenceForm["W3 (ver 2)= ", -1.],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824690874969797`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"7dabeb31-0440-4c04-\
a772-2847e12a9af6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| \
in the Frobenius norm= \"\>", "\[InvisibleSpace]", "2.0383371064446605`"}],
  SequenceForm[
  "Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| in the \
Frobenius norm= ", 2.0383371064446605`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824690876478157`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"6ffb4d43-6fa1-43bb-\
a9c2-302b4932e306"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"-------------Grid size= \"\>", "\[InvisibleSpace]", "18", 
   "\[InvisibleSpace]", "\<\"-------------------\"\>"}],
  SequenceForm["-------------Grid size= ", 18, "-------------------"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824690876567836`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"013904d6-c9a9-4bae-\
8dcd-aeabaa6ebec8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "2.729687179742525`"}],
  SequenceForm["Maximum singular value of g(k) = ", 2.729687179742525],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469088803517*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"e5657b1a-191a-48b2-\
a958-966aae64cd7c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Minimum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "0.08225437590941087`"}],
  SequenceForm["Minimum singular value of g(k) = ", 0.08225437590941087],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469088803517*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"844fb47b-46a6-401b-\
9ff7-c2e244501928"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmum value of \[Theta]-gap parameter: \"\>", 
   "\[InvisibleSpace]", "4.580942558425981`"}],
  SequenceForm["maxmum value of \[Theta]-gap parameter: ", 4.580942558425981],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824690898030815`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"00183c4b-41f6-41cd-\
bc9f-fc7a6482ba63"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux \[CapitalPhi]= \"\>", "\[InvisibleSpace]",
    "0.9668223656048726`"}],
  SequenceForm["maxmam value of flux \[CapitalPhi]= ", 0.9668223656048726],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824690901396465`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"d90e87e0-bd3b-47ab-\
b839-4b959e6c7918"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3 (ver 1)= \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.9900321532230792`"}]}],
  SequenceForm["W3 (ver 1)= ", -0.9900321532230792],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469090143652*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"b384f10b-3cc9-41d9-\
9cbd-9c479738a074"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux tilde \[CapitalPhi]= \"\>", 
   "\[InvisibleSpace]", "0.9668223656048724`"}],
  SequenceForm[
  "maxmam value of flux tilde \[CapitalPhi]= ", 0.9668223656048724],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824690917958326`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"6a317470-2118-4f7d-\
87f2-440be1b6cfb1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3 (ver 2)= \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "1.`"}]}],
  SequenceForm["W3 (ver 2)= ", -1.],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824690917993402`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"3c391274-c5d7-4fbd-\
a0d1-05e91acdb158"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| \
in the Frobenius norm= \"\>", "\[InvisibleSpace]", "1.8148622375261865`"}],
  SequenceForm[
  "Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| in the \
Frobenius norm= ", 1.8148622375261865`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469091974122*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"8e3cf830-c956-457e-\
bae4-ecea755525a0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"-------------Grid size= \"\>", "\[InvisibleSpace]", "19", 
   "\[InvisibleSpace]", "\<\"-------------------\"\>"}],
  SequenceForm["-------------Grid size= ", 19, "-------------------"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469091974122*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"7f738fd8-3e5c-4ae4-\
9c37-a74dfb2d6abc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "2.7292840011445114`"}],
  SequenceForm["Maximum singular value of g(k) = ", 2.7292840011445114`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824690932902346`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"85621865-24f6-4117-\
971b-6e35378cf3f7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Minimum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "0.0687067624788308`"}],
  SequenceForm["Minimum singular value of g(k) = ", 0.0687067624788308],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824690932942495`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"7b5eae70-e574-4920-\
863a-b31241d24eb8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmum value of \[Theta]-gap parameter: \"\>", 
   "\[InvisibleSpace]", "4.569620182219167`"}],
  SequenceForm["maxmum value of \[Theta]-gap parameter: ", 4.569620182219167],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824690944482503`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"f6b5e234-6f87-4c5f-\
a7d6-49d1201468e1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux \[CapitalPhi]= \"\>", "\[InvisibleSpace]",
    "1.033406273316965`"}],
  SequenceForm["maxmam value of flux \[CapitalPhi]= ", 1.033406273316965],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469094878167*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"0a7289a4-040f-4509-\
b548-a3740edd4bae"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3 (ver 1)= \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.9864510904492724`"}]}],
  SequenceForm["W3 (ver 1)= ", -0.9864510904492724],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824690948826456`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"c319d415-d01e-4573-\
8a7f-11bcf11c0b2d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux tilde \[CapitalPhi]= \"\>", 
   "\[InvisibleSpace]", "1.0359356692314172`"}],
  SequenceForm[
  "maxmam value of flux tilde \[CapitalPhi]= ", 1.0359356692314172`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824690968132076`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"746cf397-c2da-434f-\
9ec3-c11e635d8e42"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3 (ver 2)= \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "1.`"}]}],
  SequenceForm["W3 (ver 2)= ", -1.],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824690968288403`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"79ac34cf-1748-4e66-\
af57-b45f8a57e720"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| \
in the Frobenius norm= \"\>", "\[InvisibleSpace]", "1.9903741949762352`"}],
  SequenceForm[
  "Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| in the \
Frobenius norm= ", 1.9903741949762352`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469097045409*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"939df589-48ef-4297-\
a7f0-3f37b0e2f568"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"-------------Grid size= \"\>", "\[InvisibleSpace]", "20", 
   "\[InvisibleSpace]", "\<\"-------------------\"\>"}],
  SequenceForm["-------------Grid size= ", 20, "-------------------"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824690970498247`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"e36c8ac9-2371-47c9-\
974a-f9c26b3f2f14"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "2.7286641115713697`"}],
  SequenceForm["Maximum singular value of g(k) = ", 2.7286641115713697`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469098647625*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"37035ea4-734a-4589-\
bb50-2480474b7398"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Minimum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "0.08200031091980114`"}],
  SequenceForm["Minimum singular value of g(k) = ", 0.08200031091980114],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824690986577883`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"fac409c1-fa5d-4f72-\
96a1-a2aa93266c7f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmum value of \[Theta]-gap parameter: \"\>", 
   "\[InvisibleSpace]", "4.546743555584115`"}],
  SequenceForm["maxmum value of \[Theta]-gap parameter: ", 4.546743555584115],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824690999821777`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"c848fc35-c509-4389-\
a399-5a0d92aea638"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux \[CapitalPhi]= \"\>", "\[InvisibleSpace]",
    "0.7720320053114008`"}],
  SequenceForm["maxmam value of flux \[CapitalPhi]= ", 0.7720320053114008],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.98246910046319*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"dd82642c-f0b9-4b7f-\
92cb-fc3749782bea"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3 (ver 1)= \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.9929865040441473`"}]}],
  SequenceForm["W3 (ver 1)= ", -0.9929865040441473],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824691004702387`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"80e54ca4-1c42-47b6-\
b245-c3ed74e59ac1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux tilde \[CapitalPhi]= \"\>", 
   "\[InvisibleSpace]", "0.7720320053114011`"}],
  SequenceForm[
  "maxmam value of flux tilde \[CapitalPhi]= ", 0.7720320053114011],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469102788624*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"f21d95d0-4840-49db-\
b7aa-acbc09ee369f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3 (ver 2)= \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "1.`"}]}],
  SequenceForm["W3 (ver 2)= ", -1.],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824691027970886`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"8faf8cb0-7317-4bba-\
9700-95657a3c6834"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| \
in the Frobenius norm= \"\>", "\[InvisibleSpace]", "1.7302012766486117`"}],
  SequenceForm[
  "Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| in the \
Frobenius norm= ", 1.7302012766486117`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469103053378*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"7a67ee1f-3a0c-48ad-\
b51f-04f244ce8ee1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"-------------Grid size= \"\>", "\[InvisibleSpace]", "21", 
   "\[InvisibleSpace]", "\<\"-------------------\"\>"}],
  SequenceForm["-------------Grid size= ", 21, "-------------------"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469103053378*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"4ba18913-edb3-4bd3-\
9f4d-e95b89747b88"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "2.7278955153602618`"}],
  SequenceForm["Maximum singular value of g(k) = ", 2.7278955153602618`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824691048217063`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"9d2c74b0-ff71-497b-\
b7ff-aafcb2319981"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Minimum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "0.06602186006141562`"}],
  SequenceForm["Minimum singular value of g(k) = ", 0.06602186006141562],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824691048375316`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"8adb6773-17ec-4b02-\
a6a2-3a0ef22ebf8d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmum value of \[Theta]-gap parameter: \"\>", 
   "\[InvisibleSpace]", "4.551158350770764`"}],
  SequenceForm["maxmum value of \[Theta]-gap parameter: ", 4.551158350770764],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469106283035*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"4b936f25-208c-4445-\
9a5a-532f41f0d6ad"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux \[CapitalPhi]= \"\>", "\[InvisibleSpace]",
    "0.6287198125276585`"}],
  SequenceForm["maxmam value of flux \[CapitalPhi]= ", 0.6287198125276585],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824691068113422`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"dd5b2d13-2194-4c81-\
b56b-9b1fb89e8c53"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3 (ver 1)= \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.9853891747685816`"}]}],
  SequenceForm["W3 (ver 1)= ", -0.9853891747685816],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824691068113422`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"7426bace-10d4-4b31-\
a882-85543e0b7f1e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux tilde \[CapitalPhi]= \"\>", 
   "\[InvisibleSpace]", "0.6634046637811872`"}],
  SequenceForm[
  "maxmam value of flux tilde \[CapitalPhi]= ", 0.6634046637811872],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824691093449726`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"4a41b933-0e37-45ec-\
a8d3-925526ce6bea"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3 (ver 2)= \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.9999999999999999`"}]}],
  SequenceForm["W3 (ver 2)= ", -0.9999999999999999],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824691093459806`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"36e4aeee-09a4-4a92-\
861e-7b3c5a0d6759"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| \
in the Frobenius norm= \"\>", "\[InvisibleSpace]", "1.81056058420621`"}],
  SequenceForm[
  "Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| in the \
Frobenius norm= ", 1.81056058420621],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824691096128407`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"f267ac76-8a4b-40cb-\
bb1c-506ef3caf8b3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"-------------Grid size= \"\>", "\[InvisibleSpace]", "22", 
   "\[InvisibleSpace]", "\<\"-------------------\"\>"}],
  SequenceForm["-------------Grid size= ", 22, "-------------------"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824691096128407`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"493d48b1-2710-4bab-\
871a-9185055698e3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "2.727946822266245`"}],
  SequenceForm["Maximum singular value of g(k) = ", 2.727946822266245],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824691116760545`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"491727a1-9743-45b6-\
806f-47f890291384"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Minimum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "0.07240143212394137`"}],
  SequenceForm["Minimum singular value of g(k) = ", 0.07240143212394137],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824691116807575`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"4d5e0c31-b4ed-4882-\
b927-eb9367f59a5c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmum value of \[Theta]-gap parameter: \"\>", 
   "\[InvisibleSpace]", "4.669366426423441`"}],
  SequenceForm["maxmum value of \[Theta]-gap parameter: ", 4.669366426423441],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469113492793*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"0e9fb4ea-171d-4033-\
9fc3-668187b3be63"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux \[CapitalPhi]= \"\>", "\[InvisibleSpace]",
    "0.6056880405529991`"}],
  SequenceForm["maxmam value of flux \[CapitalPhi]= ", 0.6056880405529991],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469114112517*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"61174a47-3920-4dc0-\
8d87-9c7ac39f0bae"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3 (ver 1)= \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.9924537736392449`"}]}],
  SequenceForm["W3 (ver 1)= ", -0.9924537736392449],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469114117795*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"1fe4e207-96f3-4efe-\
a8ca-2aed2b4ce4cd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux tilde \[CapitalPhi]= \"\>", 
   "\[InvisibleSpace]", "0.605688040552999`"}],
  SequenceForm[
  "maxmam value of flux tilde \[CapitalPhi]= ", 0.605688040552999],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824691171488924`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"26c7d2fd-18ac-4dca-\
af06-1be2f96ff3c1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3 (ver 2)= \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "1.`"}]}],
  SequenceForm["W3 (ver 2)= ", -1.],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824691171488924`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"98a612f2-6bae-46f6-\
ab80-9c19784597b8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| \
in the Frobenius norm= \"\>", "\[InvisibleSpace]", "1.7164936147184924`"}],
  SequenceForm[
  "Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| in the \
Frobenius norm= ", 1.7164936147184924`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824691174798927`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"4701e513-63ab-47d4-\
9df0-157babeeef1e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"-------------Grid size= \"\>", "\[InvisibleSpace]", "23", 
   "\[InvisibleSpace]", "\<\"-------------------\"\>"}],
  SequenceForm["-------------Grid size= ", 23, "-------------------"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824691174847617`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"3ad5c0d9-1fd1-4c5e-\
a9b3-5c4836e135d0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "2.728862620827245`"}],
  SequenceForm["Maximum singular value of g(k) = ", 2.728862620827245],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824691198286905`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"c3cb26f5-09d6-44ed-\
b1b6-566f831c4667"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Minimum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "0.07146122186036448`"}],
  SequenceForm["Minimum singular value of g(k) = ", 0.07146122186036448],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469119838348*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"82dc4dbd-b411-4586-\
aee0-d6141b17ebdf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmum value of \[Theta]-gap parameter: \"\>", 
   "\[InvisibleSpace]", "4.621471658923014`"}],
  SequenceForm["maxmum value of \[Theta]-gap parameter: ", 4.621471658923014],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469121851568*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"6eab081c-2ff9-46ef-\
8479-476b43e987bc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux \[CapitalPhi]= \"\>", "\[InvisibleSpace]",
    "0.7115664080827858`"}],
  SequenceForm["maxmam value of flux \[CapitalPhi]= ", 0.7115664080827858],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469122579424*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"75f7e43b-c4b7-4124-\
8d8b-71bf34e04374"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3 (ver 1)= \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.9876119069022489`"}]}],
  SequenceForm["W3 (ver 1)= ", -0.9876119069022489],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824691225850725`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"556fc53b-7b88-442d-\
be0f-77eaa8e51435"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux tilde \[CapitalPhi]= \"\>", 
   "\[InvisibleSpace]", "0.7115664080827857`"}],
  SequenceForm[
  "maxmam value of flux tilde \[CapitalPhi]= ", 0.7115664080827857],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824691260288515`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"29a97f3e-b919-4036-\
897d-3c256ed2c1f5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3 (ver 2)= \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.9999999999999996`"}]}],
  SequenceForm["W3 (ver 2)= ", -0.9999999999999996],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824691260288515`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"179af22c-e764-4cac-\
8944-fd5a6580542e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| \
in the Frobenius norm= \"\>", "\[InvisibleSpace]", "1.7330980488165457`"}],
  SequenceForm[
  "Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| in the \
Frobenius norm= ", 1.7330980488165457`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824691263984156`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"4fcede1c-7347-4b0a-\
b1d0-a8c910ea0889"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"-------------Grid size= \"\>", "\[InvisibleSpace]", "24", 
   "\[InvisibleSpace]", "\<\"-------------------\"\>"}],
  SequenceForm["-------------Grid size= ", 24, "-------------------"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824691263984156`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"a80d3ac3-f805-4337-\
8168-806f77508422"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "2.729429590387768`"}],
  SequenceForm["Maximum singular value of g(k) = ", 2.729429590387768],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469129112635*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"c0f0c2f4-d9a9-44dc-\
9a7b-eb589e85512e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Minimum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "0.06912527592893994`"}],
  SequenceForm["Minimum singular value of g(k) = ", 0.06912527592893994],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.98246912911978*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"bc01721d-1eaa-46e4-\
a19e-3d4d94976bb8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmum value of \[Theta]-gap parameter: \"\>", 
   "\[InvisibleSpace]", "4.671231413119624`"}],
  SequenceForm["maxmum value of \[Theta]-gap parameter: ", 4.671231413119624],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469131331823*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"20a6c675-c0f6-4f10-\
802e-94f4a8eb4ee8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux \[CapitalPhi]= \"\>", "\[InvisibleSpace]",
    "0.40116771610576235`"}],
  SequenceForm["maxmam value of flux \[CapitalPhi]= ", 0.40116771610576235`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824691321112633`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"96fbb33d-6f70-4498-\
93c1-ce4665be445f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3 (ver 1)= \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.9924846687059269`"}]}],
  SequenceForm["W3 (ver 1)= ", -0.9924846687059269],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469132115918*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"2fb9fb2e-7c47-451a-\
9710-3606c7a97218"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux tilde \[CapitalPhi]= \"\>", 
   "\[InvisibleSpace]", "0.40116771610576246`"}],
  SequenceForm[
  "maxmam value of flux tilde \[CapitalPhi]= ", 0.40116771610576246`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469136035779*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"a13a5e45-1a93-4258-\
b0a0-718fb45c5682"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3 (ver 2)= \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.9999999999999998`"}]}],
  SequenceForm["W3 (ver 2)= ", -0.9999999999999998],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469136040572*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"abf4e0e4-af8d-44a4-\
a99b-593ce8bca713"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| \
in the Frobenius norm= \"\>", "\[InvisibleSpace]", "1.639647067949454`"}],
  SequenceForm[
  "Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| in the \
Frobenius norm= ", 1.639647067949454],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824691365947638`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"811f41a9-7474-4772-\
9c95-89b7d7979248"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"-------------Grid size= \"\>", "\[InvisibleSpace]", "25", 
   "\[InvisibleSpace]", "\<\"-------------------\"\>"}],
  SequenceForm["-------------Grid size= ", 25, "-------------------"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824691366077447`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"04cbb255-71e1-4874-\
9ff0-81b4e0a6dd85"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "2.729835954157573`"}],
  SequenceForm["Maximum singular value of g(k) = ", 2.729835954157573],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469141263678*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"399a17c2-c5b0-4722-\
94f5-b1fd618a5f2b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Minimum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "0.07551791198943801`"}],
  SequenceForm["Minimum singular value of g(k) = ", 0.07551791198943801],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469141277337*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"36eaec86-809b-4a02-\
ba71-8534c2151496"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmum value of \[Theta]-gap parameter: \"\>", 
   "\[InvisibleSpace]", "4.686550768260283`"}],
  SequenceForm["maxmum value of \[Theta]-gap parameter: ", 4.686550768260283],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469145130408*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"1e88178f-e8cf-4269-\
a122-4b5eff05c0c9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux \[CapitalPhi]= \"\>", "\[InvisibleSpace]",
    "0.5696125780576831`"}],
  SequenceForm["maxmam value of flux \[CapitalPhi]= ", 0.5696125780576831],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469146148034*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"11824831-7e3c-4c8f-\
85fa-42146ac21beb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3 (ver 1)= \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.9879578700871153`"}]}],
  SequenceForm["W3 (ver 1)= ", -0.9879578700871153],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824691461942444`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"f394ad5d-6a50-42a8-\
8cf8-e5b5c3fb1ced"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux tilde \[CapitalPhi]= \"\>", 
   "\[InvisibleSpace]", "0.6259136063211099`"}],
  SequenceForm[
  "maxmam value of flux tilde \[CapitalPhi]= ", 0.6259136063211099],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469150627318*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"2721964f-67b0-4b55-\
a38b-6aa3e260acba"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3 (ver 2)= \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "1.`"}]}],
  SequenceForm["W3 (ver 2)= ", -1.],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469150627318*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"7951fd5b-e35c-4b02-\
a432-753a02e9cc4d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| \
in the Frobenius norm= \"\>", "\[InvisibleSpace]", "1.7608352005373005`"}],
  SequenceForm[
  "Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| in the \
Frobenius norm= ", 1.7608352005373005`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824691511049647`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"b3a3e3a9-d1b7-47f1-\
90c0-001532eb7d9c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"-------------Grid size= \"\>", "\[InvisibleSpace]", "26", 
   "\[InvisibleSpace]", "\<\"-------------------\"\>"}],
  SequenceForm["-------------Grid size= ", 26, "-------------------"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469151108879*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"d38c031a-1296-4be0-\
bdaa-55e837ceaf54"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "2.7306258257937297`"}],
  SequenceForm["Maximum singular value of g(k) = ", 2.7306258257937297`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824691544421353`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"9cc0c733-245d-4193-\
8aca-24896a7f2639"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Minimum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "0.0710322334689123`"}],
  SequenceForm["Minimum singular value of g(k) = ", 0.0710322334689123],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824691544434075`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"5f3eac07-78f4-4e0b-\
bc5a-3b29dccc7111"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmum value of \[Theta]-gap parameter: \"\>", 
   "\[InvisibleSpace]", "4.692221935449365`"}],
  SequenceForm["maxmum value of \[Theta]-gap parameter: ", 4.692221935449365],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824691571775045`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"19d98323-a29e-42a1-\
95c4-b4234cdedb6b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux \[CapitalPhi]= \"\>", "\[InvisibleSpace]",
    "0.45971443206554263`"}],
  SequenceForm["maxmam value of flux \[CapitalPhi]= ", 0.45971443206554263`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824691581704044`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"7d231fae-d326-47e1-\
99bc-2405ee0fea26"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3 (ver 1)= \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.9905054760835197`"}]}],
  SequenceForm["W3 (ver 1)= ", -0.9905054760835197],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469158176577*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"36d81909-a1c1-4a12-\
af92-ac52136c7aa7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux tilde \[CapitalPhi]= \"\>", 
   "\[InvisibleSpace]", "0.4597144320655415`"}],
  SequenceForm[
  "maxmam value of flux tilde \[CapitalPhi]= ", 0.4597144320655415],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824691631366997`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"ba3c1430-03e7-4d5d-\
9947-e956807b3417"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3 (ver 2)= \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.9999999999999998`"}]}],
  SequenceForm["W3 (ver 2)= ", -0.9999999999999998],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469163142955*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"b6d01682-7b3a-4e19-\
b21c-616ebb66208f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| \
in the Frobenius norm= \"\>", "\[InvisibleSpace]", "1.5816590264291503`"}],
  SequenceForm[
  "Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| in the \
Frobenius norm= ", 1.5816590264291503`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824691636430635`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"80741236-b236-44b7-\
96e3-e7075aece2a5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"-------------Grid size= \"\>", "\[InvisibleSpace]", "27", 
   "\[InvisibleSpace]", "\<\"-------------------\"\>"}],
  SequenceForm["-------------Grid size= ", 27, "-------------------"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824691636531115`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"58139646-d226-43a7-\
87e6-8e600b236707"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "2.7312748980408568`"}],
  SequenceForm["Maximum singular value of g(k) = ", 2.7312748980408568`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469167538063*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"2eeea199-3315-41ac-\
93e7-7bc069ed6af1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Minimum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "0.07185061803152189`"}],
  SequenceForm["Minimum singular value of g(k) = ", 0.07185061803152189],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469167543295*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"a4376be6-156c-407c-\
a382-da57da50d90f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmum value of \[Theta]-gap parameter: \"\>", 
   "\[InvisibleSpace]", "4.687362101083184`"}],
  SequenceForm["maxmum value of \[Theta]-gap parameter: ", 4.687362101083184],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469170868442*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"7ec3cfe6-bcc1-4206-\
8ce1-fc066d89a0fa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux \[CapitalPhi]= \"\>", "\[InvisibleSpace]",
    "0.4785593229446696`"}],
  SequenceForm["maxmam value of flux \[CapitalPhi]= ", 0.4785593229446696],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469172137679*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"35b9e117-beb9-413b-\
8e62-cfc5f527aa62"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3 (ver 1)= \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.9901195009983449`"}]}],
  SequenceForm["W3 (ver 1)= ", -0.9901195009983449],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824691721422553`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"abe321c7-28fc-41b4-\
9543-ed64eef8b398"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux tilde \[CapitalPhi]= \"\>", 
   "\[InvisibleSpace]", "0.4785593229446694`"}],
  SequenceForm[
  "maxmam value of flux tilde \[CapitalPhi]= ", 0.4785593229446694],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469177758397*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"ceaced02-7b18-497e-\
bbf4-dc38807cf6b5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3 (ver 2)= \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "1.0000000000000007`"}]}],
  SequenceForm["W3 (ver 2)= ", -1.0000000000000007`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824691777631116`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"9997e5e9-5329-40c4-\
ade2-65924dbe5ad9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| \
in the Frobenius norm= \"\>", "\[InvisibleSpace]", "1.6541220179581917`"}],
  SequenceForm[
  "Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| in the \
Frobenius norm= ", 1.6541220179581917`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824691783425465`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"a4caa545-abde-4c82-\
a4e6-cb2a2987914d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"-------------Grid size= \"\>", "\[InvisibleSpace]", "28", 
   "\[InvisibleSpace]", "\<\"-------------------\"\>"}],
  SequenceForm["-------------Grid size= ", 28, "-------------------"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824691783425465`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"b394fa7c-2415-48f6-\
bdde-bd4bbb5bcf9f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "2.7316805565881856`"}],
  SequenceForm["Maximum singular value of g(k) = ", 2.7316805565881856`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824691825184536`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"939d3068-7c69-47b8-\
b334-29c4c0c73262"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Minimum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "0.07390370377533487`"}],
  SequenceForm["Minimum singular value of g(k) = ", 0.07390370377533487],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824691825249853`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"f894b69b-cda3-463c-\
8c97-30d6710dadb1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmum value of \[Theta]-gap parameter: \"\>", 
   "\[InvisibleSpace]", "4.7320544619542915`"}],
  SequenceForm[
  "maxmum value of \[Theta]-gap parameter: ", 4.7320544619542915`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469185930328*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"9e265ff9-442a-4d63-\
9c45-2aff9001b5fd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux \[CapitalPhi]= \"\>", "\[InvisibleSpace]",
    "0.41044783262932727`"}],
  SequenceForm["maxmam value of flux \[CapitalPhi]= ", 0.41044783262932727`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.98246918717498*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"d36d1701-1d22-458f-\
bee1-88fdae85452d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3 (ver 1)= \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.9919692133027506`"}]}],
  SequenceForm["W3 (ver 1)= ", -0.9919692133027506],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824691871840687`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"b611ef77-5db4-4c08-\
96fd-467aa11638ca"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux tilde \[CapitalPhi]= \"\>", 
   "\[InvisibleSpace]", "0.41044783262932716`"}],
  SequenceForm[
  "maxmam value of flux tilde \[CapitalPhi]= ", 0.41044783262932716`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469193257852*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"5ecb3355-2035-4e7e-\
8d0e-c833d4af9289"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3 (ver 2)= \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "1.`"}]}],
  SequenceForm["W3 (ver 2)= ", -1.],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469193257852*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"d86fb363-973d-443c-\
a77a-8b4af1c87d9c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| \
in the Frobenius norm= \"\>", "\[InvisibleSpace]", "1.6160953062216161`"}],
  SequenceForm[
  "Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| in the \
Frobenius norm= ", 1.6160953062216161`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469193868764*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"127ed6f0-4e84-4b57-\
8df3-17e72d0d1aa5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"-------------Grid size= \"\>", "\[InvisibleSpace]", "29", 
   "\[InvisibleSpace]", "\<\"-------------------\"\>"}],
  SequenceForm["-------------Grid size= ", 29, "-------------------"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469193868764*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"be99d677-19d8-490a-\
a992-e831c2c18def"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "2.7318882941483635`"}],
  SequenceForm["Maximum singular value of g(k) = ", 2.7318882941483635`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824691987039566`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"2277029b-81e7-4363-\
8b7d-b66fcf1a5789"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Minimum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "0.06563534618543246`"}],
  SequenceForm["Minimum singular value of g(k) = ", 0.06563534618543246],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824691987095222`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"56637668-f114-4f57-\
ba0a-cf35e1793481"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmum value of \[Theta]-gap parameter: \"\>", 
   "\[InvisibleSpace]", "4.695426106795207`"}],
  SequenceForm["maxmum value of \[Theta]-gap parameter: ", 4.695426106795207],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824692028203697`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"76c972c2-23c4-4460-\
b4dc-7cfc3ade9ee8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux \[CapitalPhi]= \"\>", "\[InvisibleSpace]",
    "0.3583671739563736`"}],
  SequenceForm["maxmam value of flux \[CapitalPhi]= ", 0.3583671739563736],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824692042062216`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"763fd563-09bc-49f4-\
b724-8a226b09330c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3 (ver 1)= \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.9917450002708222`"}]}],
  SequenceForm["W3 (ver 1)= ", -0.9917450002708222],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824692042072487`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"89cdb56b-e5a1-40ce-\
a0b4-c43c0982fb73"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux tilde \[CapitalPhi]= \"\>", 
   "\[InvisibleSpace]", "0.3583671739563734`"}],
  SequenceForm[
  "maxmam value of flux tilde \[CapitalPhi]= ", 0.3583671739563734],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469210910984*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"c7b146d9-732b-45c7-\
a5e1-a01de105c949"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3 (ver 2)= \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "1.0000000000000002`"}]}],
  SequenceForm["W3 (ver 2)= ", -1.0000000000000002`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469210910984*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"24b604ef-4a14-4ea2-\
a9d5-1181093d22f3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| \
in the Frobenius norm= \"\>", "\[InvisibleSpace]", "1.4693854129177306`"}],
  SequenceForm[
  "Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| in the \
Frobenius norm= ", 1.4693854129177306`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824692115905094`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"ed1b7f22-ada4-4773-\
9d6c-de5a6e840321"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"-------------Grid size= \"\>", "\[InvisibleSpace]", "30", 
   "\[InvisibleSpace]", "\<\"-------------------\"\>"}],
  SequenceForm["-------------Grid size= ", 30, "-------------------"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824692116010885`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"39093650-3e21-4a85-\
a3ce-d8eadf63a811"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "2.731934986320216`"}],
  SequenceForm["Maximum singular value of g(k) = ", 2.731934986320216],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469216978431*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"321d3a6f-12fe-47c3-\
a1f2-815eca300dd8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Minimum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "0.0707061806144906`"}],
  SequenceForm["Minimum singular value of g(k) = ", 0.0707061806144906],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469216978431*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"7099b800-c37e-4a27-\
aa3a-8f6d18e88d23"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmum value of \[Theta]-gap parameter: \"\>", 
   "\[InvisibleSpace]", "4.709056572274949`"}],
  SequenceForm["maxmum value of \[Theta]-gap parameter: ", 4.709056572274949],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469221473355*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"05675144-fd31-4610-\
90e2-389660f2a112"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux \[CapitalPhi]= \"\>", "\[InvisibleSpace]",
    "0.3108687458049726`"}],
  SequenceForm["maxmam value of flux \[CapitalPhi]= ", 0.3108687458049726],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469222994191*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"267e13d7-8fa8-472a-\
b165-da9706f427e9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3 (ver 1)= \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.9925663219642394`"}]}],
  SequenceForm["W3 (ver 1)= ", -0.9925663219642394],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469223010439*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"7fa685e4-e16f-4731-\
83b0-06437a8e8da9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux tilde \[CapitalPhi]= \"\>", 
   "\[InvisibleSpace]", "0.3200637999622775`"}],
  SequenceForm[
  "maxmam value of flux tilde \[CapitalPhi]= ", 0.3200637999622775],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.98246923041469*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"20b82f6d-5ec3-4797-\
b5cf-c065251d63f2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3 (ver 2)= \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "1.`"}]}],
  SequenceForm["W3 (ver 2)= ", -1.],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469230416102*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"2b5b8744-05f1-4372-\
a401-1805567f9953"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| \
in the Frobenius norm= \"\>", "\[InvisibleSpace]", "1.5519251614621945`"}],
  SequenceForm[
  "Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| in the \
Frobenius norm= ", 1.5519251614621945`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824692311740046`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"64f0ae51-88e8-44f0-\
a552-0b0b73aa31ad"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"-------------Grid size= \"\>", "\[InvisibleSpace]", "31", 
   "\[InvisibleSpace]", "\<\"-------------------\"\>"}],
  SequenceForm["-------------Grid size= ", 31, "-------------------"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469231183627*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"c8e7c69d-bef3-41f1-\
a322-237a81e2f468"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "2.7328808900256543`"}],
  SequenceForm["Maximum singular value of g(k) = ", 2.7328808900256543`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469236862088*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"08bfe648-e61e-4647-\
b585-6faaecb941c0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Minimum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "0.06489715444243642`"}],
  SequenceForm["Minimum singular value of g(k) = ", 0.06489715444243642],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.98246923687829*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"0b28185d-ffe0-4997-\
a13f-f3b5d016c10e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmum value of \[Theta]-gap parameter: \"\>", 
   "\[InvisibleSpace]", "4.664628546913715`"}],
  SequenceForm["maxmum value of \[Theta]-gap parameter: ", 4.664628546913715],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824692418038235`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"08bb9898-89ed-4109-\
b426-4124f3e33ba4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux \[CapitalPhi]= \"\>", "\[InvisibleSpace]",
    "0.3223106089672788`"}],
  SequenceForm["maxmam value of flux \[CapitalPhi]= ", 0.3223106089672788],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824692435890985`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"6b023d99-750c-474d-\
b869-4ff59fb70ea8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3 (ver 1)= \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.9939413189556696`"}]}],
  SequenceForm["W3 (ver 1)= ", -0.9939413189556696],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824692435976324`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"f401fcb5-1a6a-4d10-\
ab61-844ad9df8a82"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux tilde \[CapitalPhi]= \"\>", 
   "\[InvisibleSpace]", "0.3419815791979741`"}],
  SequenceForm[
  "maxmam value of flux tilde \[CapitalPhi]= ", 0.3419815791979741],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824692522712502`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"fe5eaad6-d49f-4e3a-\
85f6-03bfe6258f91"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3 (ver 2)= \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.9999999999999999`"}]}],
  SequenceForm["W3 (ver 2)= ", -0.9999999999999999],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824692522712502`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"d5159728-24a6-494a-\
9a05-80c708698f65"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| \
in the Frobenius norm= \"\>", "\[InvisibleSpace]", "1.3616412606431891`"}],
  SequenceForm[
  "Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| in the \
Frobenius norm= ", 1.3616412606431891`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469253103434*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"3bea1339-8401-4215-\
8364-bd440e8b0e0d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"-------------Grid size= \"\>", "\[InvisibleSpace]", "32", 
   "\[InvisibleSpace]", "\<\"-------------------\"\>"}],
  SequenceForm["-------------Grid size= ", 32, "-------------------"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824692531051035`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"3728788c-740a-464b-\
93fb-acc4801ae88d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "2.7336219681817706`"}],
  SequenceForm["Maximum singular value of g(k) = ", 2.7336219681817706`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824692594133835`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"509a7777-71f7-4548-\
9c7f-d76ab03be293"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Minimum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "0.06492670808355998`"}],
  SequenceForm["Minimum singular value of g(k) = ", 0.06492670808355998],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824692594207954`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"1ab8df6a-4ee4-467c-\
9db8-95be851a30e1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmum value of \[Theta]-gap parameter: \"\>", 
   "\[InvisibleSpace]", "4.755189276271392`"}],
  SequenceForm["maxmum value of \[Theta]-gap parameter: ", 4.755189276271392],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824692652600403`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"3791c2f6-f89f-4371-\
b9a5-dac7016154ea"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux \[CapitalPhi]= \"\>", "\[InvisibleSpace]",
    "0.27699671448347934`"}],
  SequenceForm["maxmam value of flux \[CapitalPhi]= ", 0.27699671448347934`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824692674527917`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"e0179198-7739-4bf7-\
b974-aaa37f2bd5dc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3 (ver 1)= \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.9930076121210036`"}]}],
  SequenceForm["W3 (ver 1)= ", -0.9930076121210036],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824692674537706`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"ca53ae52-3b81-427d-\
8b04-2041e06282d4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux tilde \[CapitalPhi]= \"\>", 
   "\[InvisibleSpace]", "0.28707928444575415`"}],
  SequenceForm[
  "maxmam value of flux tilde \[CapitalPhi]= ", 0.28707928444575415`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824692777201753`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"5f7d437f-cc56-4555-\
91f1-1246112c741d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3 (ver 2)= \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "1.`"}]}],
  SequenceForm["W3 (ver 2)= ", -1.],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824692777368355`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"d9a52e70-3ded-4b3c-\
af7b-67cbb6019480"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| \
in the Frobenius norm= \"\>", "\[InvisibleSpace]", "1.4081479411408633`"}],
  SequenceForm[
  "Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| in the \
Frobenius norm= ", 1.4081479411408633`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824692787282085`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"24d2a25c-8e50-4c97-\
8719-1e3a7e290540"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"-------------Grid size= \"\>", "\[InvisibleSpace]", "33", 
   "\[InvisibleSpace]", "\<\"-------------------\"\>"}],
  SequenceForm["-------------Grid size= ", 33, "-------------------"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824692787396984`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"07c29c86-fe47-45d6-\
ac66-22ad80299c1a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "2.734159625107278`"}],
  SequenceForm["Maximum singular value of g(k) = ", 2.734159625107278],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469286298072*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"a279d1ad-a1e1-4f59-\
8847-94ec4047228f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Minimum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "0.06819908992545642`"}],
  SequenceForm["Minimum singular value of g(k) = ", 0.06819908992545642],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824692863026657`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"dd999da4-322c-44f5-\
be6e-d396e2459d42"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmum value of \[Theta]-gap parameter: \"\>", 
   "\[InvisibleSpace]", "4.797112818540105`"}],
  SequenceForm["maxmum value of \[Theta]-gap parameter: ", 4.797112818540105],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824692921358795`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"b0212761-8aa2-48f9-\
b4ad-98a1a3bf82bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux \[CapitalPhi]= \"\>", "\[InvisibleSpace]",
    "0.37834554412906946`"}],
  SequenceForm["maxmam value of flux \[CapitalPhi]= ", 0.37834554412906946`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469294296498*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"4291a441-c6b5-44d7-\
aa27-aa4700a52bf3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3 (ver 1)= \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.9926376341895179`"}]}],
  SequenceForm["W3 (ver 1)= ", -0.9926376341895179],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824692943015127`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"441b7d78-99d2-4c83-\
969e-a2ec56ea0cb7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux tilde \[CapitalPhi]= \"\>", 
   "\[InvisibleSpace]", "0.38129744563619994`"}],
  SequenceForm[
  "maxmam value of flux tilde \[CapitalPhi]= ", 0.38129744563619994`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824693042296133`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"c1786299-620f-4eaf-\
9f3c-9875b605f588"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3 (ver 2)= \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.9999999999999998`"}]}],
  SequenceForm["W3 (ver 2)= ", -0.9999999999999998],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824693042352576`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"d53f0c71-fd7e-4537-\
ac3c-9e970212dbff"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| \
in the Frobenius norm= \"\>", "\[InvisibleSpace]", "1.3814392363682992`"}],
  SequenceForm[
  "Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| in the \
Frobenius norm= ", 1.3814392363682992`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469305247365*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"68e62037-ee31-4ec5-\
8761-d6e4e2c3d07b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"-------------Grid size= \"\>", "\[InvisibleSpace]", "34", 
   "\[InvisibleSpace]", "\<\"-------------------\"\>"}],
  SequenceForm["-------------Grid size= ", 34, "-------------------"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824693052521906`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"b3c51175-0f38-4044-\
b8bd-424d9df93c1d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "2.7345253418291757`"}],
  SequenceForm["Maximum singular value of g(k) = ", 2.7345253418291757`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824693126568155`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"09d555c8-0222-4c66-\
ae03-4c0d53aa7b01"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Minimum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "0.06316146244018025`"}],
  SequenceForm["Minimum singular value of g(k) = ", 0.06316146244018025],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824693126608257`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"11fd6142-9f26-4194-\
b55f-e8769c0239d0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmum value of \[Theta]-gap parameter: \"\>", 
   "\[InvisibleSpace]", "4.714613785554114`"}],
  SequenceForm["maxmum value of \[Theta]-gap parameter: ", 4.714613785554114],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469318850772*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"f36fe569-1771-4f3b-\
90df-3f8260b143b3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux \[CapitalPhi]= \"\>", "\[InvisibleSpace]",
    "0.33457402122947594`"}],
  SequenceForm["maxmam value of flux \[CapitalPhi]= ", 0.33457402122947594`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824693211569223`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"b2eb8559-d1d6-4ea9-\
a5ad-dafb2f0fda5b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3 (ver 1)= \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.9938161034564853`"}]}],
  SequenceForm["W3 (ver 1)= ", -0.9938161034564853],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824693211609287`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"9a7e7007-b833-432c-\
b296-365c0ba1cc3d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux tilde \[CapitalPhi]= \"\>", 
   "\[InvisibleSpace]", "0.35015454805418744`"}],
  SequenceForm[
  "maxmam value of flux tilde \[CapitalPhi]= ", 0.35015454805418744`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824693324210033`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"d6746eed-a0cc-4b07-\
874e-0629d60cb17d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3 (ver 2)= \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "1.0000000000000002`"}]}],
  SequenceForm["W3 (ver 2)= ", -1.0000000000000002`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824693324210033`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"b2b1c29e-f369-4272-\
a98a-bcc803d4760f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| \
in the Frobenius norm= \"\>", "\[InvisibleSpace]", "1.3357521534708672`"}],
  SequenceForm[
  "Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| in the \
Frobenius norm= ", 1.3357521534708672`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824693335211143`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"9b9da6ef-eb0f-4292-\
a9c8-2883dbdc162d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"-------------Grid size= \"\>", "\[InvisibleSpace]", "35", 
   "\[InvisibleSpace]", "\<\"-------------------\"\>"}],
  SequenceForm["-------------Grid size= ", 35, "-------------------"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824693335251255`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"7f5c54c9-09f8-4253-\
997f-1b8fbb6764c3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "2.734745637860935`"}],
  SequenceForm["Maximum singular value of g(k) = ", 2.734745637860935],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824693417909117`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"416f96cd-1b6f-4b8d-\
a609-89cebf0ebaed"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Minimum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "0.07091120802300004`"}],
  SequenceForm["Minimum singular value of g(k) = ", 0.07091120802300004],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.98246934179424*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"cc1d4019-a319-42c5-\
9549-9ce978d85b52"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmum value of \[Theta]-gap parameter: \"\>", 
   "\[InvisibleSpace]", "4.744678018931406`"}],
  SequenceForm["maxmum value of \[Theta]-gap parameter: ", 4.744678018931406],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824693490219507`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"33c31c20-dc28-4076-\
ab81-03e2aa421668"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux \[CapitalPhi]= \"\>", "\[InvisibleSpace]",
    "0.3022537925528243`"}],
  SequenceForm["maxmam value of flux \[CapitalPhi]= ", 0.3022537925528243],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469351545339*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"1add1a6b-a753-48b6-\
a529-a849609302c3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3 (ver 1)= \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.9934597325059412`"}]}],
  SequenceForm["W3 (ver 1)= ", -0.9934597325059412],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824693515584164`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"0b9d3cc7-2c05-4a5d-\
a14f-953d2d6f321a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux tilde \[CapitalPhi]= \"\>", 
   "\[InvisibleSpace]", "0.3031179968944573`"}],
  SequenceForm[
  "maxmam value of flux tilde \[CapitalPhi]= ", 0.3031179968944573],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469363454758*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"17f38e38-a5a9-458c-\
babe-706141816188"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3 (ver 2)= \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "1.`"}]}],
  SequenceForm["W3 (ver 2)= ", -1.],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469363458769*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"1c38939c-9f40-4581-\
a2db-9ac6b683021c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| \
in the Frobenius norm= \"\>", "\[InvisibleSpace]", "1.389461154282678`"}],
  SequenceForm[
  "Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| in the \
Frobenius norm= ", 1.389461154282678],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469364646119*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"35073d4b-4115-498c-\
bd6c-83f34be1ecff"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"-------------Grid size= \"\>", "\[InvisibleSpace]", "36", 
   "\[InvisibleSpace]", "\<\"-------------------\"\>"}],
  SequenceForm["-------------Grid size= ", 36, "-------------------"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824693646496162`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"eb4aff42-6259-440b-\
9d52-4f8c5d0a8fa3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "2.7348429092462054`"}],
  SequenceForm["Maximum singular value of g(k) = ", 2.7348429092462054`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824693733813286`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"1ac06d24-971c-4314-\
83ac-cbac97fcd8d1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Minimum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "0.06470335133810161`"}],
  SequenceForm["Minimum singular value of g(k) = ", 0.06470335133810161],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469373388197*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"158319e8-66a9-468c-\
8e75-5f63d7b0a2b3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmum value of \[Theta]-gap parameter: \"\>", 
   "\[InvisibleSpace]", "4.740638710346861`"}],
  SequenceForm["maxmum value of \[Theta]-gap parameter: ", 4.740638710346861],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469380829318*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"50eae082-d2f8-4495-\
a484-a600814954b9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux \[CapitalPhi]= \"\>", "\[InvisibleSpace]",
    "0.34595121773612825`"}],
  SequenceForm["maxmam value of flux \[CapitalPhi]= ", 0.34595121773612825`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469383480142*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"3c7e0edf-be2d-4aa6-\
aa72-b1f06be71688"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3 (ver 1)= \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.9948897924911374`"}]}],
  SequenceForm["W3 (ver 1)= ", -0.9948897924911374],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469383490977*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"2fd651d3-91fb-41e8-\
9dd0-683db3ddee63"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux tilde \[CapitalPhi]= \"\>", 
   "\[InvisibleSpace]", "0.3648994788888513`"}],
  SequenceForm[
  "maxmam value of flux tilde \[CapitalPhi]= ", 0.3648994788888513],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824693962918444`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"cc4b0d59-a854-457d-\
8a61-1d552e0fb5ca"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3 (ver 2)= \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.9999999999999999`"}]}],
  SequenceForm["W3 (ver 2)= ", -0.9999999999999999],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469396296953*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"f606da8c-9749-44cc-\
b8b7-19ed10126449"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| \
in the Frobenius norm= \"\>", "\[InvisibleSpace]", "1.3097841727586272`"}],
  SequenceForm[
  "Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| in the \
Frobenius norm= ", 1.3097841727586272`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824693976534753`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"53418571-ff43-4d87-\
aabe-9a7f7a8bf8ce"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"-------------Grid size= \"\>", "\[InvisibleSpace]", "37", 
   "\[InvisibleSpace]", "\<\"-------------------\"\>"}],
  SequenceForm["-------------Grid size= ", 37, "-------------------"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469397655481*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"65463d06-d718-4392-\
a0cf-c776c2ac3ba7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "2.7348361150437412`"}],
  SequenceForm["Maximum singular value of g(k) = ", 2.7348361150437412`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824694075131674`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"011567ff-ddeb-4ff9-\
a3f1-a49bc8a3ab5c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Minimum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "0.06827111964147294`"}],
  SequenceForm["Minimum singular value of g(k) = ", 0.06827111964147294],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469407517935*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"48d6403b-a7a9-41d5-\
80db-a82e336d7ccb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmum value of \[Theta]-gap parameter: \"\>", 
   "\[InvisibleSpace]", "4.820375249861849`"}],
  SequenceForm["maxmum value of \[Theta]-gap parameter: ", 4.820375249861849],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824694154872494`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"c7e4fb04-874d-451a-\
9e53-2638b06ba059"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux \[CapitalPhi]= \"\>", "\[InvisibleSpace]",
    "0.2518207048946645`"}],
  SequenceForm["maxmam value of flux \[CapitalPhi]= ", 0.2518207048946645],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824694183393326`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"c2177473-00e2-4ea1-\
af3b-7efcbe1e6b74"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3 (ver 1)= \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.9943623833017222`"}]}],
  SequenceForm["W3 (ver 1)= ", -0.9943623833017222],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824694183532524`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"b2754e97-6edd-4360-\
ace0-c161eb6c5c14"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux tilde \[CapitalPhi]= \"\>", 
   "\[InvisibleSpace]", "0.27124982935223585`"}],
  SequenceForm[
  "maxmam value of flux tilde \[CapitalPhi]= ", 0.27124982935223585`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469432195988*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"5e14cc01-1456-40c5-\
aa5d-63d79b812ed6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3 (ver 2)= \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.9999999999999999`"}]}],
  SequenceForm["W3 (ver 2)= ", -0.9999999999999999],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469432195988*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"c31f8880-9110-48d0-\
a943-71837a9176ff"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| \
in the Frobenius norm= \"\>", "\[InvisibleSpace]", "1.3170323207196644`"}],
  SequenceForm[
  "Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| in the \
Frobenius norm= ", 1.3170323207196644`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824694336232758`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"fd8960cc-a131-4221-\
86ac-b59160e44100"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"-------------Grid size= \"\>", "\[InvisibleSpace]", "38", 
   "\[InvisibleSpace]", "\<\"-------------------\"\>"}],
  SequenceForm["-------------Grid size= ", 38, "-------------------"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824694336283703`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"e1e8cac9-ba12-48a6-\
bf25-694562ca1bd3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "2.7347413412259747`"}],
  SequenceForm["Maximum singular value of g(k) = ", 2.7347413412259747`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469443869446*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"ff5179a5-6522-450b-\
850d-a84689f8b9ab"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Minimum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "0.06857746022340412`"}],
  SequenceForm["Minimum singular value of g(k) = ", 0.06857746022340412],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824694438754606`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"cd00f3b4-4710-4fe2-\
a24c-42afd43db861"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmum value of \[Theta]-gap parameter: \"\>", 
   "\[InvisibleSpace]", "4.7407439581936375`"}],
  SequenceForm[
  "maxmum value of \[Theta]-gap parameter: ", 4.7407439581936375`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469452484231*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"4554cb0e-d947-442b-\
80ff-108c6c96e312"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux \[CapitalPhi]= \"\>", "\[InvisibleSpace]",
    "0.3164390819081838`"}],
  SequenceForm["maxmam value of flux \[CapitalPhi]= ", 0.3164390819081838],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469455592908*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"d786d02e-6589-4642-\
8f7e-eef6659b993e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3 (ver 1)= \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.9945063507972646`"}]}],
  SequenceForm["W3 (ver 1)= ", -0.9945063507972646],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824694556051636`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"6dcf50de-aec2-469e-\
aaf9-77590ab79b55"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux tilde \[CapitalPhi]= \"\>", 
   "\[InvisibleSpace]", "0.33501526568078077`"}],
  SequenceForm[
  "maxmam value of flux tilde \[CapitalPhi]= ", 0.33501526568078077`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824694706439247`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"1f20e9b6-e8dd-4729-\
8aad-4c37fb8bab70"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3 (ver 2)= \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "1.`"}]}],
  SequenceForm["W3 (ver 2)= ", -1.],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824694706439247`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"3829bd99-8ab1-446b-\
b551-9ce427e13789"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| \
in the Frobenius norm= \"\>", "\[InvisibleSpace]", "1.3339557055761697`"}],
  SequenceForm[
  "Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| in the \
Frobenius norm= ", 1.3339557055761697`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824694721275234`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"6a2ffc4c-6c43-4df5-\
87d9-1ba5da062e79"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"-------------Grid size= \"\>", "\[InvisibleSpace]", "39", 
   "\[InvisibleSpace]", "\<\"-------------------\"\>"}],
  SequenceForm["-------------Grid size= ", 39, "-------------------"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824694721370106`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"0226b9cf-9b78-4d23-\
8b99-13ffe8fb5ad9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "2.7348028628056675`"}],
  SequenceForm["Maximum singular value of g(k) = ", 2.7348028628056675`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469483292957*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"1090f144-640a-4740-\
93ae-73b0989ee050"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Minimum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "0.06809231268480996`"}],
  SequenceForm["Minimum singular value of g(k) = ", 0.06809231268480996],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824694833078165`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"becc25d9-2884-4b2c-\
abf6-5fe5ff4cbbb3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmum value of \[Theta]-gap parameter: \"\>", 
   "\[InvisibleSpace]", "4.819214639323919`"}],
  SequenceForm["maxmum value of \[Theta]-gap parameter: ", 4.819214639323919],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469492742386*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"dc922b29-9992-4913-\
a0ab-b4f64345c421"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux \[CapitalPhi]= \"\>", "\[InvisibleSpace]",
    "0.24992119393801254`"}],
  SequenceForm["maxmam value of flux \[CapitalPhi]= ", 0.24992119393801254`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824694961425*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"3790b542-2b5a-4eed-\
ba96-eaeccd8b45aa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3 (ver 1)= \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.9964917414130758`"}]}],
  SequenceForm["W3 (ver 1)= ", -0.9964917414130758],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824694961516805`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"72192704-59d0-475a-\
bcf3-4a045dc7f086"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux tilde \[CapitalPhi]= \"\>", 
   "\[InvisibleSpace]", "0.2499211939380126`"}],
  SequenceForm[
  "maxmam value of flux tilde \[CapitalPhi]= ", 0.2499211939380126],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469512340725*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"b07a2905-8bcf-4604-\
bd35-1b04b32654f0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3 (ver 2)= \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "1.`"}]}],
  SequenceForm["W3 (ver 2)= ", -1.],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824695123502383`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"62c3eacd-68d0-40b2-\
bd02-61573ad053ab"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| \
in the Frobenius norm= \"\>", "\[InvisibleSpace]", "1.190516013652202`"}],
  SequenceForm[
  "Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| in the \
Frobenius norm= ", 1.190516013652202],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824695140233316`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"343f9455-b9fb-42ae-\
953c-628437a7523d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"-------------Grid size= \"\>", "\[InvisibleSpace]", "40", 
   "\[InvisibleSpace]", "\<\"-------------------\"\>"}],
  SequenceForm["-------------Grid size= ", 40, "-------------------"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824695140411224`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"e2622981-0d23-4a9d-\
b9cd-e3a4be04aeaa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "2.735199179258465`"}],
  SequenceForm["Maximum singular value of g(k) = ", 2.735199179258465],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824695262190456`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"5daa51b7-3b63-4d4b-\
bdcb-3df6b09a20ce"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Minimum singular value of g(k) = \"\>", "\[InvisibleSpace]", 
   "0.0660625609992217`"}],
  SequenceForm["Minimum singular value of g(k) = ", 0.0660625609992217],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469526224988*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"d730e143-7b69-479a-\
945f-fa8c2220ed6b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmum value of \[Theta]-gap parameter: \"\>", 
   "\[InvisibleSpace]", "4.805771101745392`"}],
  SequenceForm["maxmum value of \[Theta]-gap parameter: ", 4.805771101745392],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469536320351*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"ca2f944e-b0e2-4b32-\
b2ac-1981064f5c83"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux \[CapitalPhi]= \"\>", "\[InvisibleSpace]",
    "0.3296986612629979`"}],
  SequenceForm["maxmam value of flux \[CapitalPhi]= ", 0.3296986612629979],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824695399292517`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"9d6da4d0-83d7-46ec-\
af2f-88cde5d0274f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3 (ver 1)= \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.9950069707811163`"}]}],
  SequenceForm["W3 (ver 1)= ", -0.9950069707811163],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.9824695399292517`*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"2fb31556-5f31-458c-\
a371-07b5d9834075"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"maxmam value of flux tilde \[CapitalPhi]= \"\>", 
   "\[InvisibleSpace]", "0.32969866126299796`"}],
  SequenceForm[
  "maxmam value of flux tilde \[CapitalPhi]= ", 0.32969866126299796`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469557472887*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"4dd6c47f-cc2d-4c1d-\
a1f2-9833e1b59f05"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W3 (ver 2)= \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "1.0000000000000002`"}]}],
  SequenceForm["W3 (ver 2)= ", -1.0000000000000002`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469557488555*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"a8b5291e-f558-4357-\
b0cf-ed616f4901a5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| \
in the Frobenius norm= \"\>", "\[InvisibleSpace]", "1.2891567642330788`"}],
  SequenceForm[
  "Maximum value of || g(k)g(k+\[Delta])\[ConjugateTranspose]-I|| in the \
Frobenius norm= ", 1.2891567642330788`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9824679078217845`*^9, {3.9824679392884245`*^9, 3.982467948739419*^9}, 
   3.9824686396879416`*^9, 3.982468672254671*^9, 3.9824688768834515`*^9, 
   3.982468939392634*^9, 3.982469044893468*^9, 3.982469559272332*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[4314]:=",ExpressionUUID->"068b9ff5-b677-44dd-\
8fb9-82b382e8715b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"results", "[", 
  RowBox[{"[", 
   RowBox[{"All", ",", "4"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.982469808144886*^9, 3.9824698456310067`*^9}},
 CellLabel->
  "In[4382]:=",ExpressionUUID->"b4e30cf5-9fd0-47dd-b8a9-0d11f74aa545"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0.11033273063869037`", ",", "0.6483176835536794`", ",",
    "2.590229937728793`", ",", "1.9215738982528219`", ",", 
   RowBox[{"Max", "[", 
    RowBox[{"0.6795700027755283`", ",", 
     RowBox[{"Abs", "[", 
      RowBox[{"Arg", "[", 
       RowBox[{"Det", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "0.5354220593487043`"}], "-", 
             RowBox[{"0.2819705162741465`", " ", "\[ImaginaryI]"}]}], ",", 
            RowBox[{
             RowBox[{"-", "0.3340336880708509`"}], "-", 
             RowBox[{"0.23549739045838713`", " ", "\[ImaginaryI]"}]}], ",", 
            RowBox[{
             RowBox[{"-", "0.08857046299541624`"}], "-", 
             RowBox[{"0.053511390631061376`", " ", "\[ImaginaryI]"}]}], ",", 
            RowBox[{"0.6753296415777018`", "\[VeryThinSpace]", "+", 
             RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]}], "}"}], "}"}], ".", 
         "0", ".", "0", ".", "0", ".", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "0.5354220593487043`"}], "+", 
             RowBox[{"0.2819705162741465`", " ", "\[ImaginaryI]"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "0.3340336880708509`"}], "+", 
             RowBox[{"0.23549739045838713`", " ", "\[ImaginaryI]"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "0.08857046299541624`"}], "+", 
             RowBox[{"0.053511390631061376`", " ", "\[ImaginaryI]"}]}], "}"}],
            ",", 
           RowBox[{"{", 
            RowBox[{"0.6753296415777018`", "\[VeryThinSpace]", "+", 
             RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], "}"}]}], "}"}]}], "]"}],
        "]"}], "]"}]}], "]"}], ",", "1.3626593897500503`", ",", 
   "1.6075925249516654`", ",", "1.2359634565809772`", ",", 
   "1.5606995550516074`", ",", "1.9083292746033533`", ",", 
   "1.3628991503809469`", ",", "0.9668223656048726`", ",", 
   "1.033406273316965`", ",", "0.7720320053114008`", ",", 
   "0.6287198125276585`", ",", "0.6056880405529991`", ",", 
   "0.7115664080827858`", ",", "0.40116771610576235`", ",", 
   "0.5696125780576831`", ",", "0.45971443206554263`", ",", 
   "0.4785593229446696`", ",", "0.41044783262932727`", ",", 
   "0.3583671739563736`", ",", "0.3108687458049726`", ",", 
   "0.3223106089672788`", ",", "0.27699671448347934`", ",", 
   "0.37834554412906946`", ",", "0.33457402122947594`", ",", 
   "0.3022537925528243`", ",", "0.34595121773612825`", ",", 
   "0.2518207048946645`", ",", "0.3164390819081838`", ",", 
   "0.24992119393801254`", ",", "0.3296986612629979`"}], "}"}]], "Output",
 CellChangeTimes->{{3.982469812316434*^9, 3.9824698458266764`*^9}, 
   3.982472426214943*^9},
 CellLabel->
  "Out[4382]=",ExpressionUUID->"85acdf98-8062-407f-91f2-44b9d30c33f9"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Plot", "Subsubsection",
 CellChangeTimes->{{3.9824744255899878`*^9, 
  3.9824744420896554`*^9}},ExpressionUUID->"e7df8349-894c-4601-8f8a-\
f34ddfc658de"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"remove", " ", "datum", " ", "with", " ", "error"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"data", "=", 
    RowBox[{"Delete", "[", 
     RowBox[{"results", ",", "7"}], "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.982468645040269*^9, 3.9824686627551103`*^9}, {
  3.982468717024125*^9, 3.9824687374336615`*^9}, {3.9824689027758846`*^9, 
  3.9824689159274583`*^9}, {3.9824696513751745`*^9, 3.982469683756013*^9}, {
  3.98246971443902*^9, 3.9824697803112087`*^9}, {3.9824698712968616`*^9, 
  3.9824698835792027`*^9}, {3.982469916210768*^9, 3.982469916429927*^9}, {
  3.9824704805972233`*^9, 3.982470480902774*^9}, {3.9824705316887927`*^9, 
  3.98247055680786*^9}, {3.9824706396353006`*^9, 3.9824707015140057`*^9}, {
  3.9824707345612383`*^9, 3.9824707815599155`*^9}, {3.982470824187939*^9, 
  3.9824708798324223`*^9}, {3.9824712357728868`*^9, 3.9824712359256*^9}, {
  3.9824723316436357`*^9, 3.982472361444235*^9}, {3.9824723985520844`*^9, 
  3.982472431827476*^9}, {3.98247441625303*^9, 3.982474416904186*^9}},
 CellLabel->
  "In[4789]:=",ExpressionUUID->"6f601c78-8308-4fe6-b999-3e778eb3c133"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"dataW3v1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"#", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"#", "[", 
        RowBox[{"[", "5", "]"}], "]"}]}], "}"}], "&"}], "/@", "data"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"dataW3v2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"#", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"#", "[", 
        RowBox[{"[", "7", "]"}], "]"}]}], "}"}], "&"}], "/@", "data"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"data\[CapitalPhi]", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"#", "[", 
         RowBox[{"[", "4", "]"}], "]"}]}], "}"}], "&"}], "/@", "data"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"w3min", ",", "w3max"}], "}"}], "=", 
   RowBox[{
    RowBox[{"MinMax", "[", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"dataW3v1", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "2"}], "]"}], "]"}], ",", 
       RowBox[{"dataW3v2", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "2"}], "]"}], "]"}]}], "]"}], "]"}], "//", 
    "N"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"rmin", ",", "rmax"}], "}"}], "=", 
   RowBox[{
    RowBox[{"MinMax", "[", 
     RowBox[{"data\[CapitalPhi]", "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "2"}], "]"}], "]"}], "]"}], "//", "N"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"rescale", "[", "y_", "]"}], ":=", 
   RowBox[{"w3min", "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"y", "-", "rmin"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"rmax", "-", "rmin"}], ")"}]}], "*", 
     RowBox[{"(", 
      RowBox[{"w3max", "-", "w3min"}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"data\[CapitalPhi]sc", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"rescale", "[", 
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}], "&"}], "/@", 
     "data\[CapitalPhi]"}]}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"rticks", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"rescale", "[", "#", "]"}], ",", "#"}], "}"}], "&"}], "/@", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Subdivide", "[", 
        RowBox[{"rmin", ",", "rmax", ",", "5"}], "]"}], "//", "N"}], 
      ")"}]}]}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"dataW3v1", ",", "dataW3v2", ",", "data\[CapitalPhi]sc"}], "}"}], 
   ",", 
   RowBox[{"PlotMarkers", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\"\<x\>\"", ",", "10"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<x\>\"", ",", "10"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<\[FilledCircle]\>\"", ",", "6"}], "}"}]}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"PlotStyle", "->", 
    RowBox[{"{", 
     RowBox[{"Blue", ",", "Red", ",", "Purple"}], "}"}]}], ",", 
   RowBox[{"FrameTicks", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "\"\<0\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "\"\<-1\>\""}], "}"}]}], "}"}], ",", 
        "rticks"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Automatic", ",", "None"}], "}"}]}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"Frame", "->", "True"}], ",", 
   RowBox[{"FrameLabel", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(W\), \(3\)]\)\>\"", ",", 
        "\"\<max \[CapitalPhi]\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\\!\\(\\*StyleBox[\\(L\\), \\\"TI\\\"]\\)\>\"", ",", "None"}], 
       "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotLegends", "->", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"PointLegend", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Blue", ",", "Red", ",", "Purple"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "\"\<\!\(\*SuperscriptBox[SubscriptBox[\(W\), \(3\)], \
\(dis\)]\)[g]\>\"", ",", 
          "\"\<\!\(\*SuperscriptBox[SubscriptBox[OverscriptBox[\(W\), \(~\)], \
\(3\)], \(dis\)]\)[g]\>\"", ",", "\"\<max \[CapitalPhi]\>\""}], "}"}]}], 
       "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.75", ",", "0.6"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"GridLines", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ",", 
   RowBox[{"GridLinesStyle", "->", 
    RowBox[{"Directive", "[", 
     RowBox[{"Gray", ",", "Dashed"}], "]"}]}], ",", 
   RowBox[{"PlotRange", "->", "All"}], ",", 
   RowBox[{"ImageSize", "->", "500"}], ",", 
   RowBox[{"BaseStyle", "->", 
    RowBox[{"{", 
     RowBox[{"FontSize", "->", "14"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.982472878797454*^9, 3.982472878797454*^9}, 
   3.982472950478438*^9, 3.98247302291854*^9, {3.9824731077878256`*^9, 
   3.9824731168906555`*^9}, {3.9824733948508663`*^9, 3.982473532024389*^9}, {
   3.9824736222193003`*^9, 3.982473622369356*^9}, {3.982473656073536*^9, 
   3.982473670831577*^9}, {3.982473710702053*^9, 3.982473739533513*^9}, {
   3.982473790173685*^9, 3.982473962726234*^9}, 3.982474026500322*^9, {
   3.9824741736501937`*^9, 3.9824743203639755`*^9}, 3.982477612663395*^9},
 CellLabel->
  "In[4808]:=",ExpressionUUID->"c5bab5e8-e3ac-4678-8393-8c6197ed8fb8"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{}, {
      {RGBColor[0, 0, 1], PointSize[0.009166666666666668], AbsoluteThickness[
       1.6], 
       StyleBox[GeometricTransformationBox[InsetBox[
          StyleBox["\<\"x\"\>",
           StripOnInput->False,
           FontSize->10], {0., 0.}], CompressedData["
1:eJxTTMoPSmVmYGBQBmJGIGZigAERBwYUIIHGl3FYYmXT+acs0gbCV3DYUvx1
2iOmmj0QvpLDpaM5D/mOv98P4as4hOvYVBW8KoDyNRx+mPG9EhCGyWs55CUf
tFTyg/F1HFR42bk7TWF8PQf75q0rHRNgfAOH33u/TbrH8gHKN3S4u8H3/vFy
mLyRQ/Qcppfh62B8YwfXlZMeME6E8U0cDi9lX9R9DMY3dXh45d0Dvw4Y38xh
ScCkLL1DML65wyJFTc+WWTC+hUPtJ2vTfLi8pQOz8e5LkXNhfCsHOxPPLotN
ML61Q35erTj/ehjfxuH9UQsLs30wvq1Duv8RpoQ9ML6dg2VgXZHUYRjf3mHX
jUS2uHMwvoPDl8Xhz7bD3N/g4PD87ef/6+HqHR2U113KDT8Lk3d06DZYIJBz
Cibv5MD51VpO+RpM3slh6ssp/BcvwuSdHQqvdv3+dwkm7+xwyZd5mdNjmLyL
Q3LDzdsS19/vBwCHDa8F
         "]],
        FontSize->14]}, 
      {RGBColor[1, 0, 0], PointSize[0.009166666666666668], AbsoluteThickness[
       1.6], 
       StyleBox[GeometricTransformationBox[InsetBox[
          StyleBox["\<\"x\"\>",
           StripOnInput->False,
           FontSize->10], {0., 0.}], CompressedData["
1:eJxTTMoPSmVmYGBQBmJGIGZigAERBwYUIIHGl3Eo7hdI8LrcuAfCV3DgTl1W
orx0qQ2Er+Tw7z8IvN8P4as4NJ84mWsQvwQqrwE17wNUXgtNvQ6avB6avIHD
fxS+IZp6IzS+MRrfBI1vimaeGZq8ucMfFHkLNPdYoqm3QpO3dmBGkbdBU2/r
wIjCt0OTt0dznwOqfIMDmn2OqOY1OKKZ54RqXgMan8EZzXw0PoML3HwAu0CY
zw==
         "]],
        FontSize->14]}, 
      {RGBColor[0.5, 0, 0.5], PointSize[0.009166666666666668], 
       AbsoluteThickness[1.6], 
       StyleBox[GeometricTransformationBox[InsetBox[
          StyleBox["\<\"\[FilledCircle]\"\>",
           StripOnInput->False,
           FontSize->6], {0., 0.}], CompressedData["
1:eJxTTMoPSmVmYGBQBmJGIGZigAERh997v026x/JhP4QvgcaXcYj+9tA6cc07
KF/Bwa0xb8lTlhdQvpIDAwpQcVi2nmthddcFqLyGA8Ot2kd/Y+9B+VoOu/y3
J933uwHl6zgcesf7TOvAAyhfz6FK/nrBtfKbUL6BQ97pSXei78HMM3TI0BLV
r4yBmWfk8NEkSTNR5AmUb+zQ8melfI/jYyjfxOHflI9TtWqfQfmmDmGvsrd9
doK538zh4Bkd/4fdML65w49SNZkFNs+hfAuHvdeM71QKv4byLR3MtOxUZf7B
1Fs5XLp7+4R41Cso39phguINkRw5GN/GwWhVUaL4Nxjf1kG04Q0fw2yYeXYO
W2eLx6cZvoHy7R0eOddN1uaF8R0cFqsZSC2fA+U3ODiUXWfs2xsN0+/oML/y
6ZWwZ1B+g6NDyS3p1Wt9YPqdHCQudJYEHILJOzmwHMi6FPcGJu/skKn7k/uw
PMx8Z4fuZ6smJn2Cybs4SOpvOHfs6+v9ADSxtDg=
         "]],
        FontSize->14]}}, {{}, {}}}, InsetBox[
     TemplateBox[{
      "\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(W\\), \\(3\\)], \
\\(dis\\)]\\)[g]\"", 
       "\"\\!\\(\\*SuperscriptBox[SubscriptBox[OverscriptBox[\\(W\\), \
\\(~\\)], \\(3\\)], \\(dis\\)]\\)[g]\"", "\"max \[CapitalPhi]\""},
      "PointLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"x\"", 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]], FontSize -> 10, Italic, StripOnInput -> 
                    False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"x\"", 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], FontSize -> 10, Italic, StripOnInput -> 
                    False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.5, 0, 0.5]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledCircle]\"", 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.5, 0, 0.5]], FontSize -> 6, Plain, 
                    StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 6}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.10666666666666666`] -> 
                    Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               
               TemplateBox[<|"color" -> RGBColor[0, 0, 1]|>, 
                "RGBColorSwatchTemplate"], ",", 
               
               TemplateBox[<|"color" -> RGBColor[1, 0, 0]|>, 
                "RGBColorSwatchTemplate"], ",", 
               
               TemplateBox[<|"color" -> RGBColor[0.5, 0, 0.5]|>, 
                "RGBColorSwatchTemplate"]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"False", ",", "False", ",", "False"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"\"x\"", ",", "10"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"\"x\"", ",", "10"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"\"\[FilledCircle]\"", ",", "6"}], "}"}]}], 
               "}"}]}]}], "]"}]& )], Scaled[{0.75, 0.6}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{4.270833333333344, 0},
   BaseStyle->{FontSize -> 14},
   DisplayFunction->Identity,
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{
      FormBox[
      "\"\\!\\(\\*SubscriptBox[\\(W\\), \\(3\\)]\\)\"", TraditionalForm], 
      FormBox["\"max \[CapitalPhi]\"", TraditionalForm]}, {
      FormBox[
      "\"\\!\\(\\*StyleBox[\\(L\\), \\\"TI\\\"]\\)\"", TraditionalForm], 
      None}},
   FrameTicks->{{{{0, 
        FormBox["\"0\"", TraditionalForm]}, {-1, 
        FormBox["\"-1\"", TraditionalForm]}}, {{-1.001188825681196, 
        FormBox["0.`", TraditionalForm]}, {-0.8009510605449568, 
        FormBox[
        "0.5180459875457587`", TraditionalForm]}, {-0.6007132954087175, 
        FormBox[
        "1.0360919750915174`", TraditionalForm]}, {-0.4004755302724782, 
        FormBox[
        "1.5541379626372762`", TraditionalForm]}, {-0.20023776513623903`, 
        FormBox["2.072183950183035`", TraditionalForm]}, {0., 
        FormBox["2.590229937728793`", TraditionalForm]}}}, {Automatic, None}},
   GridLines->{{}, {0, -1}},
   GridLinesStyle->Directive[
     GrayLevel[0.5], 
     Dashing[{Small, Small}]],
   ImageSize->500,
   Method->{
    "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& )}},
   PlotRange->{{4.270833333333344, 40.}, {-1.001188825681196, 
    1.501928599579994*^-16}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{}, {{{
         Directive[
          PointSize[0.009166666666666668], 
          AbsoluteThickness[1.6], FontSize -> 14, 
          RGBColor[0, 0, 1]], 
         GeometricTransformation[
          Inset[
           Style["x", FontSize -> 10], {0., 0.}], CompressedData["
1:eJxTTMoPSmVmYGBQBmJGIGZigAERBwYUIIHGl3FYYmXT+acs0gbCV3DYUvx1
2iOmmj0QvpLDpaM5D/mOv98P4as4hOvYVBW8KoDyNRx+mPG9EhCGyWs55CUf
tFTyg/F1HFR42bk7TWF8PQf75q0rHRNgfAOH33u/TbrH8gHKN3S4u8H3/vFy
mLyRQ/Qcppfh62B8YwfXlZMeME6E8U0cDi9lX9R9DMY3dXh45d0Dvw4Y38xh
ScCkLL1DML65wyJFTc+WWTC+hUPtJ2vTfLi8pQOz8e5LkXNhfCsHOxPPLotN
ML61Q35erTj/ehjfxuH9UQsLs30wvq1Duv8RpoQ9ML6dg2VgXZHUYRjf3mHX
jUS2uHMwvoPDl8Xhz7bD3N/g4PD87ef/6+HqHR2U113KDT8Lk3d06DZYIJBz
Cibv5MD51VpO+RpM3slh6ssp/BcvwuSdHQqvdv3+dwkm7+xwyZd5mdNjmLyL
Q3LDzdsS19/vBwCHDa8F
          "]]}, {
         Directive[
          PointSize[0.009166666666666668], 
          AbsoluteThickness[1.6], FontSize -> 14, 
          RGBColor[1, 0, 0]], 
         GeometricTransformation[
          Inset[
           Style["x", FontSize -> 10], {0., 0.}], CompressedData["
1:eJxTTMoPSmVmYGBQBmJGIGZigAERBwYUIIHGl3Eo7hdI8LrcuAfCV3DgTl1W
orx0qQ2Er+Tw7z8IvN8P4as4NJ84mWsQvwQqrwE17wNUXgtNvQ6avB6avIHD
fxS+IZp6IzS+MRrfBI1vimaeGZq8ucMfFHkLNPdYoqm3QpO3dmBGkbdBU2/r
wIjCt0OTt0dznwOqfIMDmn2OqOY1OKKZ54RqXgMan8EZzXw0PoML3HwAu0CY
zw==
          "]]}, {
         Directive[
          PointSize[0.009166666666666668], 
          AbsoluteThickness[1.6], FontSize -> 14, 
          RGBColor[0.5, 0, 0.5]], 
         GeometricTransformation[
          Inset[
           Style["\[FilledCircle]", FontSize -> 6], {0., 0.}], CompressedData["
1:eJxTTMoPSmVmYGBQBmJGIGZigAERh997v026x/JhP4QvgcaXcYj+9tA6cc07
KF/Bwa0xb8lTlhdQvpIDAwpQcVi2nmthddcFqLyGA8Ot2kd/Y+9B+VoOu/y3
J933uwHl6zgcesf7TOvAAyhfz6FK/nrBtfKbUL6BQ97pSXei78HMM3TI0BLV
r4yBmWfk8NEkSTNR5AmUb+zQ8melfI/jYyjfxOHflI9TtWqfQfmmDmGvsrd9
doK538zh4Bkd/4fdML65w49SNZkFNs+hfAuHvdeM71QKv4byLR3MtOxUZf7B
1Fs5XLp7+4R41Cso39phguINkRw5GN/GwWhVUaL4Nxjf1kG04Q0fw2yYeXYO
W2eLx6cZvoHy7R0eOddN1uaF8R0cFqsZSC2fA+U3ODiUXWfs2xsN0+/oML/y
6ZWwZ1B+g6NDyS3p1Wt9YPqdHCQudJYEHILJOzmwHMi6FPcGJu/skKn7k/uw
PMx8Z4fuZ6smJn2Cybs4SOpvOHfs6+v9ADSxtDg=
          "]]}}}, {{}, {}}}, {
     DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
      GoldenRatio^(-1), Axes -> {True, True}, AxesLabel -> {None, None}, 
      AxesOrigin -> {4.270833333333344, 0}, BaseStyle -> {FontSize -> 14}, 
      DisplayFunction :> Identity, Frame -> {{True, True}, {True, True}}, 
      FrameLabel -> {{
        "\!\(\*SubscriptBox[\(W\), \(3\)]\)", "max \[CapitalPhi]"}, {
        "\!\(\*StyleBox[\(L\), \"TI\"]\)", None}}, 
      FrameTicks -> {{{{0, "0"}, {-1, "-1"}}, {{-1.001188825681196, 
         0.}, {-0.8009510605449568, 0.5180459875457587}, {-0.6007132954087175,
          1.0360919750915174`}, {-0.4004755302724782, 
         1.5541379626372762`}, {-0.20023776513623903`, 2.072183950183035}, {
         0., 2.590229937728793}}}, {Automatic, None}}, 
      GridLines -> {{}, {0, -1}}, GridLinesStyle -> Directive[
        GrayLevel[0.5], 
        Dashing[{Small, Small}]], ImageSize -> 500, 
      Method -> {
       "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& )}}, 
      PlotRange -> {{4.270833333333344, 40.}, {-1.001188825681196, 
       1.501928599579994*^-16}}, PlotRangeClipping -> True, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      PointLegend[{
        RGBColor[0, 0, 1], 
        RGBColor[1, 0, 0], 
        RGBColor[0.5, 0, 0.5]}, {
       "\!\(\*SuperscriptBox[SubscriptBox[\(W\), \(3\)], \(dis\)]\)[g]", 
        "\!\(\*SuperscriptBox[SubscriptBox[OverscriptBox[\(W\), \(~\)], \
\(3\)], \(dis\)]\)[g]", "max \[CapitalPhi]"}, Joined -> {False, False, False},
        LabelStyle -> {}, LegendLayout -> "Column", 
       LegendMarkers -> {{"x", 10}, {"x", 10}, {"\[FilledCircle]", 6}}]], {
     0.75, 0.6}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{{3.9824728793157763`*^9, 3.982472889564822*^9}, {
   3.982472925447874*^9, 3.982472960585681*^9}, {3.982473023716317*^9, 
   3.9824730328788075`*^9}, 3.982473117301591*^9, 3.982473397458372*^9, {
   3.9824734362596054`*^9, 3.982473466043082*^9}, {3.9824735124567947`*^9, 
   3.98247353238892*^9}, 3.982473622671603*^9, {3.9824736584086237`*^9, 
   3.982473661131697*^9}, {3.982473717602748*^9, 3.9824737402774153`*^9}, {
   3.982473818056589*^9, 3.9824738678921285`*^9}, {3.982473902839575*^9, 
   3.982473963615458*^9}, 3.9824740269718423`*^9, {3.982474202601063*^9, 
   3.982474320762539*^9}, 3.982474419030573*^9, 3.9824744493271084`*^9, 
   3.9824776131391373`*^9},
 CellLabel->
  "Out[4816]=",ExpressionUUID->"8fb19130-dc5a-41c0-80d7-9fcaa0ce8b5b"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{949, 557},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>0.9 Inherited,
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (2021\:5e7412\:67082\
\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"3d59d411-fd31-4821-83f7-b4491c89a7d5"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 416, 9, 161, "Section",ExpressionUUID->"5d864278-c06a-43e4-bd13-5c0b7dc15836"],
Cell[CellGroupData[{
Cell[1021, 35, 328, 5, 48, "Subsection",ExpressionUUID->"1cf6ce75-9a59-40e8-96aa-af34d8ab62a6"],
Cell[CellGroupData[{
Cell[1374, 44, 2086, 62, 112, "Input",ExpressionUUID->"506584eb-461a-40ec-869a-82c23930b241"],
Cell[3463, 108, 2143, 61, 73, "Output",ExpressionUUID->"5b9fdf7c-2d90-4d25-b268-15b58c1be0f5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5643, 174, 5457, 172, 181, "Input",ExpressionUUID->"39a06da7-3cc4-4d3d-9c9b-061778961a88"],
Cell[11103, 348, 1718, 26, 60, "Message",ExpressionUUID->"3c8373e0-a286-4b70-833d-1ce0f2813754"],
Cell[12824, 376, 309, 6, 28, "Output",ExpressionUUID->"0db3170f-aaa6-4253-96e4-d664429dca70"],
Cell[13136, 384, 1710, 26, 76, "Message",ExpressionUUID->"93a7c51c-2e18-4e74-9d92-cff71afc84b1"],
Cell[14849, 412, 294, 5, 28, "Output",ExpressionUUID->"24c10e17-316e-4a70-b5e1-dd6f5b805a22"],
Cell[15146, 419, 294, 5, 28, "Output",ExpressionUUID->"ed5cc933-53c6-4a25-9de6-c012031286af"],
Cell[15443, 426, 313, 6, 28, "Output",ExpressionUUID->"9a4fa072-113d-4889-afe3-79433adcfdb3"],
Cell[15759, 434, 1712, 26, 76, "Message",ExpressionUUID->"8f24bb14-c250-431c-bc8b-6467990fa869"],
Cell[17474, 462, 293, 5, 28, "Output",ExpressionUUID->"25685daa-b0b6-451f-b858-32dc78f88df4"],
Cell[17770, 469, 1721, 26, 60, "Message",ExpressionUUID->"2a00b670-4276-4632-affb-93ff12b636c4"],
Cell[19494, 497, 312, 6, 28, "Output",ExpressionUUID->"227b785b-5d1f-4592-95f4-992893f1e2bd"],
Cell[19809, 505, 772, 14, 26, "Message",ExpressionUUID->"88455e46-72ee-4bee-8eee-90af66bb9b0f"],
Cell[20584, 521, 1729, 26, 76, "Message",ExpressionUUID->"cc0725f1-5adb-40f1-8880-e80e65395123"],
Cell[22316, 549, 318, 6, 30, "Output",ExpressionUUID->"39c212c2-5273-4100-a9d6-528bf1103529"],
Cell[22637, 557, 770, 14, 26, "Message",ExpressionUUID->"946ef745-a47c-4ddc-8412-0d8c7b4f5bf3"],
Cell[23410, 573, 1718, 26, 76, "Message",ExpressionUUID->"3ff3050c-44f6-454e-a913-aa3c8db65b11"],
Cell[25131, 601, 299, 5, 30, "Output",ExpressionUUID->"e46dbf0b-fcf8-4a3a-9243-564a4fed9602"],
Cell[25433, 608, 770, 14, 26, "Message",ExpressionUUID->"8701cb32-3f36-47dd-8ead-cd06dea427ea"],
Cell[26206, 624, 1725, 26, 76, "Message",ExpressionUUID->"30ec6b2c-1d46-44eb-8402-6e1bdf38b3d6"],
Cell[27934, 652, 316, 6, 30, "Output",ExpressionUUID->"e26136e1-259d-4c83-b795-7fcc5a6a20fd"],
Cell[28253, 660, 770, 14, 26, "Message",ExpressionUUID->"7ecb7a85-285e-4e2f-a99f-1fa52e5d844c"],
Cell[29026, 676, 1714, 26, 76, "Message",ExpressionUUID->"a2ed3cc1-6359-461a-b122-3e85233970fc"],
Cell[30743, 704, 299, 5, 30, "Output",ExpressionUUID->"06e356d2-eaaf-4238-909e-e600c44d53ca"]
}, Open  ]],
Cell[31057, 712, 317, 9, 93, "Text",ExpressionUUID->"b52de7bf-cf03-4eab-ab78-bfca5527fb65"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31411, 726, 521, 10, 48, "Subsection",ExpressionUUID->"fde0ccca-96d1-4918-a8fc-29c5c85602f7"],
Cell[31935, 738, 9203, 207, 283, "Input",ExpressionUUID->"bfd997ea-06ff-4b1d-a2a0-f988944bdc98"],
Cell[CellGroupData[{
Cell[41163, 949, 400, 6, 40, "Subsubsection",ExpressionUUID->"5aca89b1-ab8b-45fa-a2a5-f785047db2ec"],
Cell[41566, 957, 9198, 204, 215, "Input",ExpressionUUID->"59f0a3be-4286-4dc5-b9e3-e66b21d61a2b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50801, 1166, 298, 4, 40, "Subsubsection",ExpressionUUID->"7e82d0ba-a05d-49f7-b36d-a431ab7ca8a5"],
Cell[51102, 1172, 7593, 192, 437, "Input",ExpressionUUID->"d39c38e3-1830-4aed-9a41-df25d431fee7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58732, 1369, 816, 19, 89, "Subsubsection",ExpressionUUID->"135de29b-4f42-4069-ae24-b41c5e418c9e"],
Cell[CellGroupData[{
Cell[59573, 1392, 20352, 493, 628, "Input",ExpressionUUID->"99629c42-b5e0-4811-8152-a95e1b7ec641"],
Cell[CellGroupData[{
Cell[79950, 1889, 1529, 25, 19, "Print",ExpressionUUID->"e14bdd12-4f3a-4a2d-b7d3-d25ff5233d66"],
Cell[81482, 1916, 1594, 27, 21, "Print",ExpressionUUID->"1ee93063-83da-497b-9d21-09fd1ae0edd8"],
Cell[83079, 1945, 1508, 25, 19, "Print",ExpressionUUID->"5704d762-4831-4e2b-87c6-0931c792728b"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[84648, 1977, 1050, 20, 110, "Subsubsection",ExpressionUUID->"ce331d10-ac50-49b1-8129-a34bd70b6570"],
Cell[CellGroupData[{
Cell[85723, 2001, 48285, 1275, 1573, "Input",ExpressionUUID->"a9be11ea-bb23-46ba-92a2-f2cc0ed9560d"],
Cell[CellGroupData[{
Cell[134033, 3280, 527, 12, 19, "Print",ExpressionUUID->"79003d64-5f1c-4455-affe-670c889e1e68"],
Cell[134563, 3294, 592, 14, 21, "Print",ExpressionUUID->"dd42b2e2-b44d-414e-b597-52404829d45d"],
Cell[135158, 3310, 471, 12, 19, "Print",ExpressionUUID->"5fef2f47-a78c-4480-81c2-0a4dd9fbd8eb"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[135714, 3331, 321, 5, 59, "Section",ExpressionUUID->"e91d0e52-0b0b-48bb-b41f-49ab70e4ce73"],
Cell[136038, 3338, 7278, 173, 232, "Input",ExpressionUUID->"efa5a5cd-0b28-498f-a615-77b4fe2fabbb"],
Cell[CellGroupData[{
Cell[143341, 3515, 400, 6, 40, "Subsubsection",ExpressionUUID->"89f2b4c1-b707-4d92-a117-d6e6177d4786"],
Cell[CellGroupData[{
Cell[143766, 3525, 11007, 249, 301, "Input",ExpressionUUID->"70fceac6-ffb7-4730-b84b-f7b9aef8dbde"],
Cell[CellGroupData[{
Cell[154798, 3778, 1128, 20, 21, "Print",ExpressionUUID->"3b4978bd-b3e7-4237-80e5-073fe805d612"],
Cell[155929, 3800, 1130, 20, 21, "Print",ExpressionUUID->"05c36b0b-f57c-4794-83f8-b6a8a3c48d49"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[157120, 3827, 298, 4, 40, "Subsubsection",ExpressionUUID->"f0b2220b-a685-4f49-ab34-628495f95352"],
Cell[CellGroupData[{
Cell[157443, 3835, 8535, 210, 455, "Input",ExpressionUUID->"375868b3-c4e6-479b-9416-802b389b9161"],
Cell[165981, 4047, 694, 11, 19, "Print",ExpressionUUID->"51f38f19-a422-477b-9b66-1dde4f0d8f7d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[166712, 4063, 3827, 94, 129, "Input",ExpressionUUID->"f8fadec8-fcd0-4f39-9f5d-b05ca7904cf5"],
Cell[170542, 4159, 935, 17, 21, "Print",ExpressionUUID->"31b97fd0-95ac-4152-9c5c-29b8c8807c2a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[171526, 4182, 816, 19, 89, "Subsubsection",ExpressionUUID->"27786e3f-ec28-4720-8452-dd337545b3a2"],
Cell[172345, 4203, 20237, 489, 611, "Input",ExpressionUUID->"62870b82-4d10-45e3-ab3a-1be10a528639"]
}, Open  ]],
Cell[CellGroupData[{
Cell[192619, 4697, 1050, 20, 110, "Subsubsection",ExpressionUUID->"f0ad7213-81d5-4823-b56e-474cf6876a61"],
Cell[CellGroupData[{
Cell[193694, 4721, 48106, 1270, 1556, "Input",ExpressionUUID->"12bf1c98-175d-4815-9ab6-edc3704403db"],
Cell[CellGroupData[{
Cell[241825, 5995, 1378, 23, 19, "Print",ExpressionUUID->"23844631-8ce0-4917-a9d7-716279a639f6"],
Cell[243206, 6020, 1342, 22, 21, "Print",ExpressionUUID->"dc315425-c4c1-4ec9-a77d-9eba5b4f7985"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[244621, 6050, 157, 3, 59, "Section",ExpressionUUID->"240be950-ae53-4d6b-945b-c78af6103786"],
Cell[244781, 6055, 4405, 110, 198, "Input",ExpressionUUID->"c54e8340-82c3-45d4-9dfa-937dfa1d3e19"],
Cell[249189, 6167, 19348, 423, 985, InheritFromParent,ExpressionUUID->"695f9f68-7680-420e-8584-d23b4a2723bc"],
Cell[268540, 6592, 5474, 130, 198, "Input",ExpressionUUID->"ec819dfb-dde0-4362-8f35-d9e28df511de"],
Cell[CellGroupData[{
Cell[274039, 6726, 16076, 427, 850, "Input",ExpressionUUID->"4b927717-6338-4d2e-a00e-76fe74c30942"],
Cell[CellGroupData[{
Cell[290140, 7157, 568, 11, 21, "Print",ExpressionUUID->"bc6851ca-6b79-4e4b-b366-a45ec82e572a"],
Cell[290711, 7170, 572, 11, 21, "Print",ExpressionUUID->"677a6e22-a1c1-4ec6-8dc6-7bbb5fba5dc8"],
Cell[291286, 7183, 578, 11, 21, "Print",ExpressionUUID->"1c7c5391-3c85-4a8f-9c59-1e2f2c630302"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[291913, 7200, 816, 19, 89, "Subsubsection",ExpressionUUID->"9acdffd5-0024-4fc5-8a94-3631d663a85f"],
Cell[CellGroupData[{
Cell[292754, 7223, 20238, 489, 611, "Input",ExpressionUUID->"fdefa693-f3ee-44b1-be7a-52cdaa5a68f5"],
Cell[CellGroupData[{
Cell[313017, 7716, 850, 15, 19, "Print",ExpressionUUID->"629bda3d-0e30-4317-a78e-217d2dc5143f"],
Cell[313870, 7733, 827, 15, 19, "Print",ExpressionUUID->"baf1cdb2-00c1-4573-a0d6-66e88b03e037"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[314758, 7755, 1050, 20, 110, "Subsubsection",ExpressionUUID->"c384b39d-729a-4048-8bcf-3b984b9f3bb0"],
Cell[CellGroupData[{
Cell[315833, 7779, 48107, 1270, 1556, "Input",ExpressionUUID->"f9537204-11ae-42d6-83a9-2d5cf783d614"],
Cell[CellGroupData[{
Cell[363965, 9053, 669, 14, 19, "Print",ExpressionUUID->"237e5fb4-a142-4e69-b998-eb0c4c50b9cc"],
Cell[364637, 9069, 616, 14, 19, "Print",ExpressionUUID->"03540c59-808c-45f0-a3aa-e31f6cb2d77c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[365302, 9089, 1997, 59, 77, "Input",ExpressionUUID->"89b977f4-6679-48cb-bb80-e8af01e9c384"],
Cell[367302, 9150, 196, 3, 28, "Output",ExpressionUUID->"6aa4dfb5-00dc-41bf-82d2-49702532749d"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[367559, 9160, 238, 4, 47, "Section",ExpressionUUID->"8ba0a024-f792-4413-bed1-82ad5a9810cf"],
Cell[367800, 9166, 4432, 111, 198, "Input",ExpressionUUID->"7841995a-8f83-464f-9b0c-0dc41e300465"],
Cell[372235, 9279, 19348, 423, 985, InheritFromParent,ExpressionUUID->"f8ae91ec-2992-4548-b579-e9622a5fe071"],
Cell[391586, 9704, 5474, 130, 198, "Input",ExpressionUUID->"596690a6-5611-45dc-81d7-082c2255f430"],
Cell[CellGroupData[{
Cell[397085, 9838, 89344, 2289, 3518, "Input",ExpressionUUID->"c0259b3f-4f81-42d5-87f7-8abda3f5f2ad"],
Cell[CellGroupData[{
Cell[486454, 12131, 616, 12, 19, "Print",ExpressionUUID->"95aa6ff6-450b-4f84-82eb-5797e70b3f09"],
Cell[487073, 12145, 592, 12, 21, "Print",ExpressionUUID->"97b92c81-d672-4a77-820d-743013fbeaa0"],
Cell[487668, 12159, 594, 12, 21, "Print",ExpressionUUID->"3394b26b-e49c-4d0e-b36f-6be9f11e8f0e"],
Cell[488265, 12173, 620, 13, 22, "Print",ExpressionUUID->"d6eb5d62-d31a-48a0-8cb7-34457e9b3272"],
Cell[488888, 12188, 563, 12, 19, "Print",ExpressionUUID->"bab83c8c-75bc-47da-b210-867817de2c13"],
Cell[489454, 12202, 513, 11, 19, "Print",ExpressionUUID->"9a0cd4de-ac4e-4fbb-860f-8208f179edde"],
Cell[489970, 12215, 575, 12, 19, "Print",ExpressionUUID->"951699e6-4976-4828-80bd-6d06be000874"],
Cell[490548, 12229, 511, 11, 19, "Print",ExpressionUUID->"2ea1fc53-d944-45c6-aabf-1943c6955959"],
Cell[491062, 12242, 704, 14, 21, "Print",ExpressionUUID->"ddf533a5-0e00-4e9a-83bf-11a604ef9df6"],
Cell[491769, 12258, 616, 12, 19, "Print",ExpressionUUID->"9ea93704-c78c-4652-9179-b815904d8912"],
Cell[492388, 12272, 590, 12, 21, "Print",ExpressionUUID->"b87c290d-c97f-46e4-ade9-d2bdd973ba2e"],
Cell[492981, 12286, 595, 12, 21, "Print",ExpressionUUID->"42c1d36b-ef1b-4209-818e-ad73de7d599a"],
Cell[493579, 12300, 619, 13, 22, "Print",ExpressionUUID->"1b6c0919-5058-4c19-b284-53b00213c4cf"],
Cell[494201, 12315, 563, 12, 19, "Print",ExpressionUUID->"6ae0f6eb-c4d7-4461-ba64-565dc14175e1"],
Cell[494767, 12329, 513, 11, 19, "Print",ExpressionUUID->"f08641c4-94a1-4257-a3c6-d1328fac2fe2"],
Cell[495283, 12342, 577, 12, 19, "Print",ExpressionUUID->"96dc107c-f253-4de4-96ed-f9e61681b65f"],
Cell[495863, 12356, 511, 11, 19, "Print",ExpressionUUID->"8f84c00e-48ba-4182-980d-1279c25641cc"],
Cell[496377, 12369, 704, 14, 21, "Print",ExpressionUUID->"b08a41c5-2dd3-49e2-8d9b-c778b046965b"],
Cell[497084, 12385, 616, 12, 19, "Print",ExpressionUUID->"e918ba60-4772-4ed8-b945-31a0f32f42bd"],
Cell[497703, 12399, 595, 12, 21, "Print",ExpressionUUID->"f4587f99-52d9-4eb3-93b9-a46ade83d8c2"],
Cell[498301, 12413, 597, 12, 21, "Print",ExpressionUUID->"5dbc6f9c-2f2b-4915-a6fe-401a0e7ccbb7"],
Cell[498901, 12427, 610, 13, 21, "Print",ExpressionUUID->"024fd957-bead-4c67-8f43-c3d64fe9c86c"],
Cell[499514, 12442, 603, 12, 19, "Print",ExpressionUUID->"c5c4e2b8-a21f-4964-8383-b9824f410766"],
Cell[500120, 12456, 563, 12, 21, "Print",ExpressionUUID->"b312fc3d-3274-4ad4-83fa-add94bfb996a"],
Cell[500686, 12470, 618, 13, 19, "Print",ExpressionUUID->"117beb0f-c29e-42e0-9ed9-d351adaefc57"],
Cell[501307, 12485, 576, 12, 21, "Print",ExpressionUUID->"4233fb6c-6461-4f24-bb24-4807ff828268"],
Cell[501886, 12499, 702, 14, 21, "Print",ExpressionUUID->"3d486577-a4bf-4834-9b71-f7c8363ca78d"],
Cell[502591, 12515, 616, 12, 19, "Print",ExpressionUUID->"4f47ec30-8980-4ad9-916d-4757fdefaa63"],
Cell[503210, 12529, 592, 12, 21, "Print",ExpressionUUID->"8fec7cbc-dba8-4e41-ab44-c31996a9742b"],
Cell[503805, 12543, 595, 12, 21, "Print",ExpressionUUID->"562ceb0f-7d7d-4623-89c3-e7a71fc7d56d"],
Cell[504403, 12557, 604, 12, 21, "Print",ExpressionUUID->"8b5490b5-a97c-4935-a4bd-a6e4f140cbdf"],
Cell[505010, 12571, 598, 12, 19, "Print",ExpressionUUID->"00828c37-5fe9-4d0d-a498-b497d9be2c89"],
Cell[505611, 12585, 579, 12, 21, "Print",ExpressionUUID->"f0ba55ca-008a-4a05-86dc-ee022b4671c1"],
Cell[506193, 12599, 615, 13, 19, "Print",ExpressionUUID->"eba9a249-2fb8-4b7f-a921-0065a7380293"],
Cell[506811, 12614, 560, 12, 21, "Print",ExpressionUUID->"32090378-98f1-43f0-81bf-c3de1baaa1da"],
Cell[507374, 12628, 701, 14, 21, "Print",ExpressionUUID->"847265f2-b255-4de9-b19a-104f61495670"],
Cell[508078, 12644, 614, 12, 19, "Print",ExpressionUUID->"a6f621c9-4c32-4a2d-9101-4f0afa927ed9"],
Cell[508695, 12658, 590, 12, 21, "Print",ExpressionUUID->"20d1d9d6-c1e7-49dd-b497-9b5368bfdaf0"],
Cell[509288, 12672, 595, 12, 21, "Print",ExpressionUUID->"a325fdb3-0839-44cc-9cb7-5b24ebc9d4b1"],
Cell[509886, 12686, 604, 12, 21, "Print",ExpressionUUID->"2dd69ac8-e81e-478e-aeae-74b5f026cdbf"],
Cell[510493, 12700, 598, 12, 19, "Print",ExpressionUUID->"ecd7b248-5c4e-4e8f-b2ec-d52de553a0f9"],
Cell[511094, 12714, 566, 12, 19, "Print",ExpressionUUID->"ce742ba6-d37e-497c-8a07-adfcd398aebb"],
Cell[511663, 12728, 614, 13, 19, "Print",ExpressionUUID->"938306f8-efa5-4312-905f-d24da970278c"],
Cell[512280, 12743, 566, 12, 19, "Print",ExpressionUUID->"c143d496-3bce-489e-8cea-3834fc5ee8c8"],
Cell[512849, 12757, 704, 14, 21, "Print",ExpressionUUID->"9aadbfed-0f4b-4586-81d1-ee322fcafd3e"],
Cell[513556, 12773, 616, 12, 19, "Print",ExpressionUUID->"07b15416-09d1-44cc-9e4f-767e75f5b58f"],
Cell[514175, 12787, 593, 12, 21, "Print",ExpressionUUID->"85c21979-df50-4077-848c-1e666d09ca00"],
Cell[514771, 12801, 594, 12, 21, "Print",ExpressionUUID->"13c70e45-65bb-456e-a88e-a6fe609bf675"],
Cell[515368, 12815, 604, 12, 21, "Print",ExpressionUUID->"b7186f43-ae44-4907-ac3f-57d01f197e49"],
Cell[515975, 12829, 601, 12, 19, "Print",ExpressionUUID->"d038d14a-aaca-46d4-958a-1e47581d99e9"],
Cell[516579, 12843, 572, 12, 19, "Print",ExpressionUUID->"b708c6b1-cfc2-4928-aca4-cc80c886c664"],
Cell[517154, 12857, 613, 13, 19, "Print",ExpressionUUID->"4f731057-a620-42dc-b0c9-494b24e0589c"],
Cell[517770, 12872, 563, 12, 21, "Print",ExpressionUUID->"39257fa2-3dba-41ee-919f-864d6325f537"],
Cell[518336, 12886, 704, 14, 21, "Print",ExpressionUUID->"1dba71b3-ae57-49d2-8e35-aedcc423772e"],
Cell[519043, 12902, 618, 12, 19, "Print",ExpressionUUID->"49cc0cbd-9ab1-4b55-9e72-e67d04e27098"],
Cell[519664, 12916, 595, 12, 21, "Print",ExpressionUUID->"2fa46a12-5917-4f80-b83a-c86530a5a86c"],
Cell[520262, 12930, 596, 12, 21, "Print",ExpressionUUID->"795454e9-c1b7-41fc-95ac-415a1a4bd00f"],
Cell[520861, 12944, 606, 12, 21, "Print",ExpressionUUID->"91c04e56-654f-4b63-a9eb-7e0d75256fc3"],
Cell[521470, 12958, 616, 13, 21, "Print",ExpressionUUID->"4828d7c4-8bf5-496b-9a43-27f941c5be2f"]
}, Open  ]],
Cell[522101, 12974, 1291, 22, 26, "Message",ExpressionUUID->"ccfaeedb-4f19-4915-88f7-4a63c24679d4"],
Cell[CellGroupData[{
Cell[523417, 13000, 616, 13, 21, "Print",ExpressionUUID->"5ad4cdc9-183f-4b9d-bd06-e352f30c5cc1"],
Cell[524036, 13015, 620, 13, 21, "Print",ExpressionUUID->"306d30b5-85ab-4324-9a5d-2a953870361f"],
Cell[524659, 13030, 2812, 64, 52, "Print",ExpressionUUID->"3143c7bb-038f-455b-ab48-aac7d5e43d0b"],
Cell[527474, 13096, 2797, 66, 53, "Print",ExpressionUUID->"9d926d85-2e75-4522-9b6d-e5cc82e0c88a"]
}, Open  ]],
Cell[530286, 13165, 974, 18, 26, "Message",ExpressionUUID->"3db6e2ad-8abb-452e-b994-59cf62460816"],
Cell[531263, 13185, 972, 18, 26, "Message",ExpressionUUID->"01f1c190-11fc-4724-aaf5-545649d039eb"],
Cell[532238, 13205, 974, 18, 26, "Message",ExpressionUUID->"faee9862-790a-4329-932a-187ca2e1d51f"],
Cell[533215, 13225, 641, 13, 26, "Message",ExpressionUUID->"d0eb061c-04f6-4cdb-8c2b-cc1d7c07ca8a"],
Cell[CellGroupData[{
Cell[533881, 13242, 2545, 62, 37, "Print",ExpressionUUID->"222a58aa-a389-4a03-b3ea-0a33045c8a0a"],
Cell[536429, 13306, 2442, 59, 54, "Print",ExpressionUUID->"36f72531-5f32-4144-9b2c-d5ab3702c271"],
Cell[538874, 13367, 701, 14, 21, "Print",ExpressionUUID->"de468bce-b69f-4797-adbc-b9928e0e85d6"],
Cell[539578, 13383, 618, 12, 19, "Print",ExpressionUUID->"3b3e6fde-90f3-45e1-ae76-1131fe86ea80"],
Cell[540199, 13397, 595, 12, 21, "Print",ExpressionUUID->"5c9106e5-be26-4bf3-9497-1136c326242d"],
Cell[540797, 13411, 597, 12, 21, "Print",ExpressionUUID->"f56c33e4-4aea-4680-9fde-354f66d16f04"],
Cell[541397, 13425, 606, 12, 21, "Print",ExpressionUUID->"1e86b7e0-0960-4c40-bb74-f813602a2ca7"],
Cell[542006, 13439, 599, 12, 19, "Print",ExpressionUUID->"03cfb3f8-d3fd-4690-bb8b-f60133ed6d94"],
Cell[542608, 13453, 568, 12, 19, "Print",ExpressionUUID->"0b006263-3274-44d8-9162-8399b2229876"],
Cell[543179, 13467, 614, 13, 19, "Print",ExpressionUUID->"77d8a42e-778e-45d4-bf42-b65e7b96cd36"],
Cell[543796, 13482, 534, 12, 19, "Print",ExpressionUUID->"e4e98516-f924-4ac6-bb3b-5442bf4413f4"],
Cell[544333, 13496, 704, 14, 21, "Print",ExpressionUUID->"10e60a32-19e0-4649-8960-525c8cab78f5"],
Cell[545040, 13512, 618, 12, 19, "Print",ExpressionUUID->"8e6bb3f1-2d61-4cd4-ae52-5f1c8ce577a9"],
Cell[545661, 13526, 593, 12, 21, "Print",ExpressionUUID->"942fd162-7740-40b9-8a87-e69448920034"],
Cell[546257, 13540, 594, 12, 21, "Print",ExpressionUUID->"12d2b131-c96d-47b6-bc78-47fe8cfdbb42"],
Cell[546854, 13554, 597, 12, 21, "Print",ExpressionUUID->"651eebbf-64ae-475c-a37e-224f65f1d037"],
Cell[547454, 13568, 597, 12, 19, "Print",ExpressionUUID->"79df8e9e-587f-441b-82fb-56d1f391d45a"],
Cell[548054, 13582, 564, 12, 19, "Print",ExpressionUUID->"f8035a18-f634-4164-a249-6dcc063f41b5"],
Cell[548621, 13596, 614, 13, 19, "Print",ExpressionUUID->"f798b3c1-164e-4a6a-8d57-c9b5b30b2cf2"],
Cell[549238, 13611, 566, 12, 19, "Print",ExpressionUUID->"99364df2-a586-4b2d-bbe2-5726ac45156d"],
Cell[549807, 13625, 700, 14, 21, "Print",ExpressionUUID->"999ee87e-3dad-4dc7-905d-b317bd15e593"],
Cell[550510, 13641, 616, 12, 19, "Print",ExpressionUUID->"f95b10bc-a5ad-4ee8-965d-61e0fed21ab7"],
Cell[551129, 13655, 591, 12, 21, "Print",ExpressionUUID->"7c5b2c3b-789a-4f7f-99c0-5bdb3e72d4fa"],
Cell[551723, 13669, 593, 12, 21, "Print",ExpressionUUID->"119698d8-0999-4b28-89fb-e553251f7773"],
Cell[552319, 13683, 602, 12, 21, "Print",ExpressionUUID->"e793ac44-fa7c-43e2-82c3-ad28feb7e750"],
Cell[552924, 13697, 599, 12, 19, "Print",ExpressionUUID->"9cfa942f-fe58-405b-931c-c69ac37db8fa"],
Cell[553526, 13711, 566, 12, 19, "Print",ExpressionUUID->"b25aae21-3df2-4f90-baa5-09a87a755ab6"],
Cell[554095, 13725, 611, 13, 19, "Print",ExpressionUUID->"b7e1a65d-9f76-4684-b78b-cb0746f1d531"],
Cell[554709, 13740, 534, 12, 19, "Print",ExpressionUUID->"510c3cb6-749c-485a-9939-fcbf02335f8a"],
Cell[555246, 13754, 702, 14, 21, "Print",ExpressionUUID->"b61e497e-b2b6-4799-89a7-b0a335957137"],
Cell[555951, 13770, 614, 12, 19, "Print",ExpressionUUID->"95b6b50c-5a9a-4922-a3f7-7bc433beb3e7"],
Cell[556568, 13784, 591, 12, 21, "Print",ExpressionUUID->"c1734b85-1c49-43cb-8c04-2d698232c0bb"],
Cell[557162, 13798, 592, 12, 21, "Print",ExpressionUUID->"4e486f7b-e841-46f5-8e82-a7d0feafee44"],
Cell[557757, 13812, 604, 12, 21, "Print",ExpressionUUID->"0740cf16-578d-42d4-9c90-3240f6431d1b"],
Cell[558364, 13826, 597, 12, 19, "Print",ExpressionUUID->"71171616-5a20-400f-b8ff-67fca8bddb22"],
Cell[558964, 13840, 562, 12, 19, "Print",ExpressionUUID->"05324f92-8f5f-4eb4-9349-525dfdfc6dbe"],
Cell[559529, 13854, 614, 13, 19, "Print",ExpressionUUID->"524500cf-d7a0-42d9-a66b-5e831a2fb60a"],
Cell[560146, 13869, 566, 12, 19, "Print",ExpressionUUID->"5514aaea-125d-451b-9c2f-b0ff415bb3e3"],
Cell[560715, 13883, 699, 14, 21, "Print",ExpressionUUID->"fbd0fa01-1857-42f4-8ee1-735add75bc1b"],
Cell[561417, 13899, 616, 12, 19, "Print",ExpressionUUID->"b9032e52-6ccb-40fb-ba2f-8728eb790dfe"],
Cell[562036, 13913, 588, 12, 21, "Print",ExpressionUUID->"8181273e-1f67-4c74-92ff-aa215e136f9a"],
Cell[562627, 13927, 592, 12, 21, "Print",ExpressionUUID->"c4cc9851-95d1-4129-b634-38669b0781f1"],
Cell[563222, 13941, 602, 12, 21, "Print",ExpressionUUID->"ca3d2e4f-5b2a-43f9-804e-df66a6045d57"],
Cell[563827, 13955, 597, 12, 19, "Print",ExpressionUUID->"eb621861-79ee-4332-84ca-934576e94ce4"],
Cell[564427, 13969, 561, 12, 19, "Print",ExpressionUUID->"e52357d8-e00d-4086-af60-2f7bae2a144d"],
Cell[564991, 13983, 611, 13, 19, "Print",ExpressionUUID->"a9fb9665-7ecd-48fa-84ee-333d657f292f"],
Cell[565605, 13998, 566, 12, 19, "Print",ExpressionUUID->"efc7cbb4-0a18-42cd-9c90-7c9b8ff3827e"],
Cell[566174, 14012, 700, 14, 21, "Print",ExpressionUUID->"518ffab5-6cef-420f-b6c3-83710a39cc1c"],
Cell[566877, 14028, 614, 12, 19, "Print",ExpressionUUID->"860f1f22-2bb7-43b3-bb53-cf3993e9dfac"],
Cell[567494, 14042, 591, 12, 21, "Print",ExpressionUUID->"01e32f31-cf2d-4ef3-a6ba-61ffe9ed3a88"],
Cell[568088, 14056, 594, 12, 21, "Print",ExpressionUUID->"c1fdcaf3-8515-40e3-beec-5f90c3fdab2b"],
Cell[568685, 14070, 604, 12, 21, "Print",ExpressionUUID->"f665cf6f-5fd4-4f1c-bf03-aab62a82f09e"],
Cell[569292, 14084, 599, 12, 19, "Print",ExpressionUUID->"5fa5719d-a36a-47f5-900a-00d5d7e1bac3"],
Cell[569894, 14098, 566, 12, 19, "Print",ExpressionUUID->"f5fb4a98-5ee7-409d-8bd4-e80aff99f70a"],
Cell[570463, 14112, 612, 13, 19, "Print",ExpressionUUID->"4f20b735-b7f1-42d2-93a6-2b6d4aad3948"],
Cell[571078, 14127, 534, 12, 19, "Print",ExpressionUUID->"7dabeb31-0440-4c04-a772-2847e12a9af6"],
Cell[571615, 14141, 702, 14, 21, "Print",ExpressionUUID->"6ffb4d43-6fa1-43bb-a9c2-302b4932e306"],
Cell[572320, 14157, 616, 12, 19, "Print",ExpressionUUID->"013904d6-c9a9-4bae-8dcd-aeabaa6ebec8"],
Cell[572939, 14171, 588, 12, 21, "Print",ExpressionUUID->"e5657b1a-191a-48b2-a958-966aae64cd7c"],
Cell[573530, 14185, 592, 12, 21, "Print",ExpressionUUID->"844fb47b-46a6-401b-9ff7-c2e244501928"],
Cell[574125, 14199, 604, 12, 21, "Print",ExpressionUUID->"00183c4b-41f6-41cd-bc9f-fc7a6482ba63"],
Cell[574732, 14213, 598, 12, 19, "Print",ExpressionUUID->"d90e87e0-bd3b-47ab-b839-4b959e6c7918"],
Cell[575333, 14227, 564, 12, 19, "Print",ExpressionUUID->"b384f10b-3cc9-41d9-9cbd-9c479738a074"],
Cell[575900, 14241, 613, 13, 19, "Print",ExpressionUUID->"6a317470-2118-4f7d-87f2-440be1b6cfb1"],
Cell[576516, 14256, 534, 12, 19, "Print",ExpressionUUID->"3c391274-c5d7-4fbd-a0d1-05e91acdb158"],
Cell[577053, 14270, 700, 14, 21, "Print",ExpressionUUID->"8e3cf830-c956-457e-bae4-ecea755525a0"],
Cell[577756, 14286, 614, 12, 19, "Print",ExpressionUUID->"7f738fd8-3e5c-4ae4-9c37-a74dfb2d6abc"],
Cell[578373, 14300, 593, 12, 21, "Print",ExpressionUUID->"85621865-24f6-4117-971b-6e35378cf3f7"],
Cell[578969, 14314, 592, 12, 21, "Print",ExpressionUUID->"7b5eae70-e574-4920-863a-b31241d24eb8"],
Cell[579564, 14328, 604, 12, 21, "Print",ExpressionUUID->"f6b5e234-6f87-4c5f-a7d6-49d1201468e1"],
Cell[580171, 14342, 594, 12, 19, "Print",ExpressionUUID->"0a7289a4-040f-4509-b548-a3740edd4bae"],
Cell[580768, 14356, 566, 12, 19, "Print",ExpressionUUID->"c319d415-d01e-4573-8a7f-11bcf11c0b2d"],
Cell[581337, 14370, 614, 13, 19, "Print",ExpressionUUID->"746cf397-c2da-434f-9ec3-c11e635d8e42"],
Cell[581954, 14385, 534, 12, 19, "Print",ExpressionUUID->"79ac34cf-1748-4e66-af57-b45f8a57e720"],
Cell[582491, 14399, 700, 14, 21, "Print",ExpressionUUID->"939df589-48ef-4297-a7f0-3f37b0e2f568"],
Cell[583194, 14415, 616, 12, 19, "Print",ExpressionUUID->"e36c8ac9-2371-47c9-974a-f9c26b3f2f14"],
Cell[583813, 14429, 591, 12, 21, "Print",ExpressionUUID->"37035ea4-734a-4589-bb50-2480474b7398"],
Cell[584407, 14443, 594, 12, 21, "Print",ExpressionUUID->"fac409c1-fa5d-4f72-96a1-a2aa93266c7f"],
Cell[585004, 14457, 604, 12, 21, "Print",ExpressionUUID->"c848fc35-c509-4389-a399-5a0d92aea638"],
Cell[585611, 14471, 595, 12, 19, "Print",ExpressionUUID->"dd82642c-f0b9-4b7f-92cb-fc3749782bea"],
Cell[586209, 14485, 566, 12, 19, "Print",ExpressionUUID->"80e54ca4-1c42-47b6-b245-c3ed74e59ac1"],
Cell[586778, 14499, 611, 13, 19, "Print",ExpressionUUID->"f21d95d0-4840-49db-b7aa-acbc09ee369f"],
Cell[587392, 14514, 534, 12, 19, "Print",ExpressionUUID->"8faf8cb0-7317-4bba-9700-95657a3c6834"],
Cell[587929, 14528, 700, 14, 21, "Print",ExpressionUUID->"7a67ee1f-3a0c-48ad-b51f-04f244ce8ee1"],
Cell[588632, 14544, 614, 12, 19, "Print",ExpressionUUID->"4ba18913-edb3-4bd3-9f4d-e95b89747b88"],
Cell[589249, 14558, 593, 12, 21, "Print",ExpressionUUID->"9d2c74b0-ff71-497b-b7ff-aafcb2319981"],
Cell[589845, 14572, 594, 12, 21, "Print",ExpressionUUID->"8adb6773-17ec-4b02-a6a2-3a0ef22ebf8d"],
Cell[590442, 14586, 602, 12, 21, "Print",ExpressionUUID->"4b936f25-208c-4445-9a5a-532f41f0d6ad"],
Cell[591047, 14600, 598, 12, 19, "Print",ExpressionUUID->"dd5b2d13-2194-4c81-b56b-9b1fb89e8c53"],
Cell[591648, 14614, 566, 12, 19, "Print",ExpressionUUID->"7426bace-10d4-4b31-a882-85543e0b7f1e"],
Cell[592217, 14628, 613, 13, 19, "Print",ExpressionUUID->"4a41b933-0e37-45ec-a8d3-925526ce6bea"],
Cell[592833, 14643, 566, 12, 19, "Print",ExpressionUUID->"36e4aeee-09a4-4a92-861e-7b3c5a0d6759"],
Cell[593402, 14657, 697, 14, 21, "Print",ExpressionUUID->"f267ac76-8a4b-40cb-bb1c-506ef3caf8b3"],
Cell[594102, 14673, 616, 12, 19, "Print",ExpressionUUID->"493d48b1-2710-4bab-871a-9185055698e3"],
Cell[594721, 14687, 590, 12, 21, "Print",ExpressionUUID->"491727a1-9743-45b6-806f-47f890291384"],
Cell[595314, 14701, 594, 12, 21, "Print",ExpressionUUID->"4d5e0c31-b4ed-4882-b927-eb9367f59a5c"],
Cell[595911, 14715, 602, 12, 21, "Print",ExpressionUUID->"0e9fb4ea-171d-4033-9fc3-668187b3be63"],
Cell[596516, 14729, 596, 12, 19, "Print",ExpressionUUID->"61174a47-3920-4dc0-8d87-9c7ac39f0bae"],
Cell[597115, 14743, 564, 12, 19, "Print",ExpressionUUID->"1fe4e207-96f3-4efe-a8ca-2aed2b4ce4cd"],
Cell[597682, 14757, 611, 13, 19, "Print",ExpressionUUID->"26c7d2fd-18ac-4dca-af06-1be2f96ff3c1"],
Cell[598296, 14772, 534, 12, 19, "Print",ExpressionUUID->"98a612f2-6bae-46f6-ab80-9c19784597b8"],
Cell[598833, 14786, 702, 14, 21, "Print",ExpressionUUID->"4701e513-63ab-47d4-9df0-157babeeef1e"],
Cell[599538, 14802, 616, 12, 19, "Print",ExpressionUUID->"3ad5c0d9-1fd1-4c5e-a9b3-5c4836e135d0"],
Cell[600157, 14816, 590, 12, 21, "Print",ExpressionUUID->"c3cb26f5-09d6-44ed-b1b6-566f831c4667"],
Cell[600750, 14830, 592, 12, 21, "Print",ExpressionUUID->"82dc4dbd-b411-4586-aee0-d6141b17ebdf"],
Cell[601345, 14844, 602, 12, 21, "Print",ExpressionUUID->"6eab081c-2ff9-46ef-8479-476b43e987bc"],
Cell[601950, 14858, 596, 12, 19, "Print",ExpressionUUID->"75f7e43b-c4b7-4124-8d8b-71bf34e04374"],
Cell[602549, 14872, 566, 12, 19, "Print",ExpressionUUID->"556fc53b-7b88-442d-be0f-77eaa8e51435"],
Cell[603118, 14886, 613, 13, 19, "Print",ExpressionUUID->"29a97f3e-b919-4036-897d-3c256ed2c1f5"],
Cell[603734, 14901, 566, 12, 19, "Print",ExpressionUUID->"179af22c-e764-4cac-8944-fd5a6580542e"],
Cell[604303, 14915, 702, 14, 21, "Print",ExpressionUUID->"4fcede1c-7347-4b0a-b1d0-a8c910ea0889"],
Cell[605008, 14931, 616, 12, 19, "Print",ExpressionUUID->"a80d3ac3-f805-4337-8168-806f77508422"],
Cell[605627, 14945, 588, 12, 21, "Print",ExpressionUUID->"c0f0c2f4-d9a9-44dc-9a7b-eb589e85512e"],
Cell[606218, 14959, 591, 12, 21, "Print",ExpressionUUID->"bc01721d-1eaa-46e4-a19e-3d4d94976bb8"],
Cell[606812, 14973, 602, 12, 21, "Print",ExpressionUUID->"20a6c675-c0f6-4f10-802e-94f4a8eb4ee8"],
Cell[607417, 14987, 601, 12, 19, "Print",ExpressionUUID->"96fbb33d-6f70-4498-93c1-ce4665be445f"],
Cell[608021, 15001, 564, 12, 19, "Print",ExpressionUUID->"2fb9fb2e-7c47-451a-9710-3606c7a97218"],
Cell[608588, 15015, 614, 13, 19, "Print",ExpressionUUID->"a13a5e45-1a93-4258-b0a0-718fb45c5682"],
Cell[609205, 15030, 564, 12, 19, "Print",ExpressionUUID->"abf4e0e4-af8d-44a4-a99b-593ce8bca713"],
Cell[609772, 15044, 699, 14, 21, "Print",ExpressionUUID->"811f41a9-7474-4772-9c95-89b7d7979248"],
Cell[610474, 15060, 616, 12, 19, "Print",ExpressionUUID->"04cbb255-71e1-4874-9ff0-81b4e0a6dd85"],
Cell[611093, 15074, 588, 12, 21, "Print",ExpressionUUID->"399a17c2-c5b0-4722-94f5-b1fd618a5f2b"],
Cell[611684, 15088, 592, 12, 21, "Print",ExpressionUUID->"36eaec86-809b-4a02-ba71-8534c2151496"],
Cell[612279, 15102, 602, 12, 21, "Print",ExpressionUUID->"1e88178f-e8cf-4269-a122-4b5eff05c0c9"],
Cell[612884, 15116, 596, 12, 19, "Print",ExpressionUUID->"11824831-7e3c-4c8f-85fa-42146ac21beb"],
Cell[613483, 15130, 566, 12, 19, "Print",ExpressionUUID->"f394ad5d-6a50-42a8-8cf8-e5b5c3fb1ced"],
Cell[614052, 15144, 611, 13, 19, "Print",ExpressionUUID->"2721964f-67b0-4b55-a38b-6aa3e260acba"],
Cell[614666, 15159, 532, 12, 19, "Print",ExpressionUUID->"7951fd5b-e35c-4b02-a432-753a02e9cc4d"],
Cell[615201, 15173, 702, 14, 21, "Print",ExpressionUUID->"b3a3e3a9-d1b7-47f1-90c0-001532eb7d9c"],
Cell[615906, 15189, 614, 12, 19, "Print",ExpressionUUID->"d38c031a-1296-4be0-bdaa-55e837ceaf54"],
Cell[616523, 15203, 593, 12, 21, "Print",ExpressionUUID->"9cc0c733-245d-4193-8aca-24896a7f2639"],
Cell[617119, 15217, 592, 12, 21, "Print",ExpressionUUID->"5f3eac07-78f4-4e0b-bc5a-3b29dccc7111"],
Cell[617714, 15231, 604, 12, 21, "Print",ExpressionUUID->"19d98323-a29e-42a1-95c4-b4234cdedb6b"],
Cell[618321, 15245, 601, 12, 19, "Print",ExpressionUUID->"7d231fae-d326-47e1-99bc-2405ee0fea26"],
Cell[618925, 15259, 564, 12, 19, "Print",ExpressionUUID->"36d81909-a1c1-4a12-af92-ac52136c7aa7"],
Cell[619492, 15273, 613, 13, 19, "Print",ExpressionUUID->"ba3c1430-03e7-4d5d-9947-e956807b3417"],
Cell[620108, 15288, 564, 12, 19, "Print",ExpressionUUID->"b6d01682-7b3a-4e19-b21c-616ebb66208f"],
Cell[620675, 15302, 702, 14, 21, "Print",ExpressionUUID->"80741236-b236-44b7-96e3-e7075aece2a5"],
Cell[621380, 15318, 616, 12, 19, "Print",ExpressionUUID->"58139646-d226-43a7-87e6-8e600b236707"],
Cell[621999, 15332, 591, 12, 21, "Print",ExpressionUUID->"2eeea199-3315-41ac-93e7-7bc069ed6af1"],
Cell[622593, 15346, 592, 12, 21, "Print",ExpressionUUID->"a4376be6-156c-407c-a382-da57da50d90f"],
Cell[623188, 15360, 602, 12, 21, "Print",ExpressionUUID->"7ec3cfe6-bcc1-4206-8ce1-fc066d89a0fa"],
Cell[623793, 15374, 596, 12, 19, "Print",ExpressionUUID->"35b9e117-beb9-413b-8e62-cfc5f527aa62"],
Cell[624392, 15388, 566, 12, 19, "Print",ExpressionUUID->"abe321c7-28fc-41b4-9543-ed64eef8b398"],
Cell[624961, 15402, 611, 13, 19, "Print",ExpressionUUID->"ceaced02-7b18-497e-bbf4-dc38807cf6b5"],
Cell[625575, 15417, 567, 12, 19, "Print",ExpressionUUID->"9997e5e9-5329-40c4-ade2-65924dbe5ad9"],
Cell[626145, 15431, 702, 14, 21, "Print",ExpressionUUID->"a4caa545-abde-4c82-a4e6-cb2a2987914d"],
Cell[626850, 15447, 616, 12, 19, "Print",ExpressionUUID->"b394fa7c-2415-48f6-bdde-bd4bbb5bcf9f"],
Cell[627469, 15461, 593, 12, 21, "Print",ExpressionUUID->"939d3068-7c69-47b8-b334-29c4c0c73262"],
Cell[628065, 15475, 594, 12, 21, "Print",ExpressionUUID->"f894b69b-cda3-463c-8c97-30d6710dadb1"],
Cell[628662, 15489, 608, 13, 21, "Print",ExpressionUUID->"9e265ff9-442a-4d63-9c45-2aff9001b5fd"],
Cell[629273, 15504, 598, 12, 19, "Print",ExpressionUUID->"d36d1701-1d22-458f-bee1-88fdae85452d"],
Cell[629874, 15518, 566, 12, 19, "Print",ExpressionUUID->"b611ef77-5db4-4c08-96fd-467aa11638ca"],
Cell[630443, 15532, 614, 13, 19, "Print",ExpressionUUID->"5ecb3355-2035-4e7e-8d0e-c833d4af9289"],
Cell[631060, 15547, 532, 12, 19, "Print",ExpressionUUID->"d86fb363-973d-443c-a77a-8b4af1c87d9c"],
Cell[631595, 15561, 700, 14, 21, "Print",ExpressionUUID->"127ed6f0-4e84-4b57-8df3-17e72d0d1aa5"],
Cell[632298, 15577, 614, 12, 19, "Print",ExpressionUUID->"be99d677-19d8-490a-a992-e831c2c18def"],
Cell[632915, 15591, 593, 12, 21, "Print",ExpressionUUID->"2277029b-81e7-4363-8b7d-b66fcf1a5789"],
Cell[633511, 15605, 594, 12, 21, "Print",ExpressionUUID->"56637668-f114-4f57-ba0a-cf35e1793481"],
Cell[634108, 15619, 604, 12, 21, "Print",ExpressionUUID->"76c972c2-23c4-4460-b4dc-7cfc3ade9ee8"],
Cell[634715, 15633, 598, 12, 19, "Print",ExpressionUUID->"763fd563-09bc-49f4-b724-8a226b09330c"],
Cell[635316, 15647, 566, 12, 19, "Print",ExpressionUUID->"89cdb56b-e5a1-40ce-a0b4-c43c0982fb73"],
Cell[635885, 15661, 611, 13, 19, "Print",ExpressionUUID->"c7b146d9-732b-45c7-a5e1-a01de105c949"],
Cell[636499, 15676, 565, 12, 19, "Print",ExpressionUUID->"24b604ef-4a14-4ea2-a9d5-1181093d22f3"],
Cell[637067, 15690, 702, 14, 21, "Print",ExpressionUUID->"ed1b7f22-ada4-4773-9d6c-de5a6e840321"],
Cell[637772, 15706, 616, 12, 19, "Print",ExpressionUUID->"39093650-3e21-4a85-a3ce-d8eadf63a811"],
Cell[638391, 15720, 588, 12, 21, "Print",ExpressionUUID->"321d3a6f-12fe-47c3-a1f2-815eca300dd8"],
Cell[638982, 15734, 590, 12, 21, "Print",ExpressionUUID->"7099b800-c37e-4a27-aa3a-8f6d18e88d23"],
Cell[639575, 15748, 602, 12, 21, "Print",ExpressionUUID->"05675144-fd31-4610-90e2-389660f2a112"],
Cell[640180, 15762, 596, 12, 19, "Print",ExpressionUUID->"267e13d7-8fa8-472a-b165-da9706f427e9"],
Cell[640779, 15776, 564, 12, 19, "Print",ExpressionUUID->"7fa685e4-e16f-4731-83b0-06437a8e8da9"],
Cell[641346, 15790, 610, 13, 19, "Print",ExpressionUUID->"20b82f6d-5ec3-4797-b5cf-c065251d63f2"],
Cell[641959, 15805, 532, 12, 19, "Print",ExpressionUUID->"2b5b8744-05f1-4372-a401-1805567f9953"],
Cell[642494, 15819, 702, 14, 21, "Print",ExpressionUUID->"64f0ae51-88e8-44f0-a552-0b0b73aa31ad"],
Cell[643199, 15835, 614, 12, 19, "Print",ExpressionUUID->"c8e7c69d-bef3-41f1-a322-237a81e2f468"],
Cell[643816, 15849, 591, 12, 21, "Print",ExpressionUUID->"08bfe648-e61e-4647-b585-6faaecb941c0"],
Cell[644410, 15863, 591, 12, 21, "Print",ExpressionUUID->"0b28185d-ffe0-4997-a13f-f3b5d016c10e"],
Cell[645004, 15877, 604, 12, 21, "Print",ExpressionUUID->"08bb9898-89ed-4109-b426-4124f3e33ba4"],
Cell[645611, 15891, 598, 12, 19, "Print",ExpressionUUID->"6b023d99-750c-474d-b869-4ff59fb70ea8"],
Cell[646212, 15905, 566, 12, 19, "Print",ExpressionUUID->"f401fcb5-1a6a-4d10-ab61-844ad9df8a82"],
Cell[646781, 15919, 613, 13, 19, "Print",ExpressionUUID->"fe5eaad6-d49f-4e3a-85f6-03bfe6258f91"],
Cell[647397, 15934, 566, 12, 19, "Print",ExpressionUUID->"d5159728-24a6-494a-9a05-80c708698f65"],
Cell[647966, 15948, 700, 14, 21, "Print",ExpressionUUID->"3bea1339-8401-4215-8364-bd440e8b0e0d"],
Cell[648669, 15964, 616, 12, 19, "Print",ExpressionUUID->"3728788c-740a-464b-93fb-acc4801ae88d"],
Cell[649288, 15978, 593, 12, 21, "Print",ExpressionUUID->"509a7777-71f7-4548-9c7f-d76ab03be293"],
Cell[649884, 15992, 594, 12, 21, "Print",ExpressionUUID->"1ab8df6a-4ee4-467c-9db8-95be851a30e1"],
Cell[650481, 16006, 604, 12, 21, "Print",ExpressionUUID->"3791c2f6-f89f-4371-b9a5-dac7016154ea"],
Cell[651088, 16020, 601, 12, 19, "Print",ExpressionUUID->"e0179198-7739-4bf7-b974-aaa37f2bd5dc"],
Cell[651692, 16034, 566, 12, 19, "Print",ExpressionUUID->"ca53ae52-3b81-427d-8b04-2041e06282d4"],
Cell[652261, 16048, 616, 13, 19, "Print",ExpressionUUID->"5f7d437f-cc56-4555-91f1-1246112c741d"],
Cell[652880, 16063, 534, 12, 19, "Print",ExpressionUUID->"d9a52e70-3ded-4b3c-af7b-67cbb6019480"],
Cell[653417, 16077, 702, 14, 21, "Print",ExpressionUUID->"24d2a25c-8e50-4c97-8719-1e3a7e290540"],
Cell[654122, 16093, 616, 12, 19, "Print",ExpressionUUID->"07c29c86-fe47-45d6-ac66-22ad80299c1a"],
Cell[654741, 16107, 588, 12, 21, "Print",ExpressionUUID->"a279d1ad-a1e1-4f59-8847-94ec4047228f"],
Cell[655332, 16121, 594, 12, 21, "Print",ExpressionUUID->"dd999da4-322c-44f5-be6e-d396e2459d42"],
Cell[655929, 16135, 604, 12, 21, "Print",ExpressionUUID->"b0212761-8aa2-48f9-b4ad-98a1a3bf82bf"],
Cell[656536, 16149, 599, 12, 19, "Print",ExpressionUUID->"4291a441-c6b5-44d7-aa27-aa4700a52bf3"],
Cell[657138, 16163, 566, 12, 19, "Print",ExpressionUUID->"441b7d78-99d2-4c83-969e-a2ec56ea0cb7"],
Cell[657707, 16177, 616, 13, 19, "Print",ExpressionUUID->"c1786299-620f-4eaf-9f3c-9875b605f588"],
Cell[658326, 16192, 566, 12, 19, "Print",ExpressionUUID->"d53f0c71-fd7e-4537-ac3c-9e970212dbff"],
Cell[658895, 16206, 700, 14, 21, "Print",ExpressionUUID->"68e62037-ee31-4ec5-8761-d6e4e2c3d07b"],
Cell[659598, 16222, 616, 12, 19, "Print",ExpressionUUID->"b3c51175-0f38-4044-b8bd-424d9df93c1d"],
Cell[660217, 16236, 593, 12, 21, "Print",ExpressionUUID->"09d555c8-0222-4c66-ae03-4c0d53aa7b01"],
Cell[660813, 16250, 594, 12, 21, "Print",ExpressionUUID->"11fd6142-9f26-4194-b55f-e8769c0239d0"],
Cell[661410, 16264, 602, 12, 21, "Print",ExpressionUUID->"f36fe569-1771-4f3b-90df-3f8260b143b3"],
Cell[662015, 16278, 601, 12, 19, "Print",ExpressionUUID->"b2eb8559-d1d6-4ea9-a5ad-dafb2f0fda5b"],
Cell[662619, 16292, 566, 12, 19, "Print",ExpressionUUID->"9a7e7007-b833-432c-b296-365c0ba1cc3d"],
Cell[663188, 16306, 616, 13, 19, "Print",ExpressionUUID->"d6746eed-a0cc-4b07-874e-0629d60cb17d"],
Cell[663807, 16321, 567, 12, 19, "Print",ExpressionUUID->"b2b1c29e-f369-4272-a98a-bcc803d4760f"],
Cell[664377, 16335, 702, 14, 21, "Print",ExpressionUUID->"9b9da6ef-eb0f-4292-a9c8-2883dbdc162d"],
Cell[665082, 16351, 616, 12, 19, "Print",ExpressionUUID->"7f5c54c9-09f8-4253-997f-1b8fbb6764c3"],
Cell[665701, 16365, 590, 12, 21, "Print",ExpressionUUID->"416f96cd-1b6f-4b8d-a609-89cebf0ebaed"],
Cell[666294, 16379, 591, 12, 21, "Print",ExpressionUUID->"cc1d4019-a319-42c5-9549-9ce978d85b52"],
Cell[666888, 16393, 604, 12, 21, "Print",ExpressionUUID->"33c31c20-dc28-4076-ab81-03e2aa421668"],
Cell[667495, 16407, 596, 12, 19, "Print",ExpressionUUID->"1add1a6b-a753-48b6-a529-a849609302c3"],
Cell[668094, 16421, 566, 12, 19, "Print",ExpressionUUID->"0b9d3cc7-2c05-4a5d-a14f-953d2d6f321a"],
Cell[668663, 16435, 611, 13, 19, "Print",ExpressionUUID->"17f38e38-a5a9-458c-babe-706141816188"],
Cell[669277, 16450, 532, 12, 19, "Print",ExpressionUUID->"1c38939c-9f40-4581-a2db-9ac6b683021c"],
Cell[669812, 16464, 697, 14, 21, "Print",ExpressionUUID->"35073d4b-4115-498c-bd6c-83f34be1ecff"],
Cell[670512, 16480, 616, 12, 19, "Print",ExpressionUUID->"eb4aff42-6259-440b-9d52-4f8c5d0a8fa3"],
Cell[671131, 16494, 593, 12, 21, "Print",ExpressionUUID->"1ac06d24-971c-4314-83ac-cbac97fcd8d1"],
Cell[671727, 16508, 592, 12, 21, "Print",ExpressionUUID->"158319e8-66a9-468c-8e75-5f63d7b0a2b3"],
Cell[672322, 16522, 602, 12, 21, "Print",ExpressionUUID->"50eae082-d2f8-4495-a484-a600814954b9"],
Cell[672927, 16536, 599, 12, 19, "Print",ExpressionUUID->"3c7e0edf-be2d-4aa6-aa72-b1f06be71688"],
Cell[673529, 16550, 564, 12, 19, "Print",ExpressionUUID->"2fd651d3-91fb-41e8-9dd0-683db3ddee63"],
Cell[674096, 16564, 613, 13, 19, "Print",ExpressionUUID->"cc4b0d59-a854-457d-8a61-1d552e0fb5ca"],
Cell[674712, 16579, 564, 12, 19, "Print",ExpressionUUID->"f606da8c-9749-44cc-b8b7-19ed10126449"],
Cell[675279, 16593, 702, 14, 21, "Print",ExpressionUUID->"53418571-ff43-4d87-aabe-9a7f7a8bf8ce"],
Cell[675984, 16609, 614, 12, 19, "Print",ExpressionUUID->"65463d06-d718-4392-a0cf-c776c2ac3ba7"],
Cell[676601, 16623, 593, 12, 21, "Print",ExpressionUUID->"011567ff-ddeb-4ff9-a3f1-a49bc8a3ab5c"],
Cell[677197, 16637, 592, 12, 21, "Print",ExpressionUUID->"48d6403b-a7a9-41d5-80db-a82e336d7ccb"],
Cell[677792, 16651, 604, 12, 21, "Print",ExpressionUUID->"c7e4fb04-874d-451a-9e53-2638b06ba059"],
Cell[678399, 16665, 598, 12, 19, "Print",ExpressionUUID->"c2177473-00e2-4ea1-af3b-7efcbe1e6b74"],
Cell[679000, 16679, 566, 12, 19, "Print",ExpressionUUID->"b2754e97-6edd-4360-ace0-c161eb6c5c14"],
Cell[679569, 16693, 614, 13, 19, "Print",ExpressionUUID->"5e14cc01-1456-40c5-aa5d-63d79b812ed6"],
Cell[680186, 16708, 564, 12, 19, "Print",ExpressionUUID->"c31f8880-9110-48d0-a943-71837a9176ff"],
Cell[680753, 16722, 702, 14, 21, "Print",ExpressionUUID->"fd8960cc-a131-4221-86ac-b59160e44100"],
Cell[681458, 16738, 616, 12, 19, "Print",ExpressionUUID->"e1e8cac9-ba12-48a6-bf25-694562ca1bd3"],
Cell[682077, 16752, 591, 12, 21, "Print",ExpressionUUID->"ff5179a5-6522-450b-850d-a84689f8b9ab"],
Cell[682671, 16766, 594, 12, 21, "Print",ExpressionUUID->"cd00f3b4-4710-4fe2-a24c-42afd43db861"],
Cell[683268, 16780, 608, 13, 21, "Print",ExpressionUUID->"4554cb0e-d947-442b-80ff-108c6c96e312"],
Cell[683879, 16795, 596, 12, 19, "Print",ExpressionUUID->"d786d02e-6589-4642-8f7e-eef6659b993e"],
Cell[684478, 16809, 566, 12, 19, "Print",ExpressionUUID->"6dcf50de-aec2-469e-aaf9-77590ab79b55"],
Cell[685047, 16823, 616, 13, 19, "Print",ExpressionUUID->"1f20e9b6-e8dd-4729-8aad-4c37fb8bab70"],
Cell[685666, 16838, 534, 12, 19, "Print",ExpressionUUID->"3829bd99-8ab1-446b-b551-9ce427e13789"],
Cell[686203, 16852, 702, 14, 21, "Print",ExpressionUUID->"6a2ffc4c-6c43-4df5-87d9-1ba5da062e79"],
Cell[686908, 16868, 616, 12, 19, "Print",ExpressionUUID->"0226b9cf-9b78-4d23-8b99-13ffe8fb5ad9"],
Cell[687527, 16882, 591, 12, 21, "Print",ExpressionUUID->"1090f144-640a-4740-93ae-73b0989ee050"],
Cell[688121, 16896, 594, 12, 21, "Print",ExpressionUUID->"becc25d9-2884-4b2c-abf6-5fe5ff4cbbb3"],
Cell[688718, 16910, 602, 12, 21, "Print",ExpressionUUID->"dc922b29-9992-4913-a0ab-b4f64345c421"],
Cell[689323, 16924, 597, 12, 19, "Print",ExpressionUUID->"3790b542-2b5a-4eed-ba96-eaeccd8b45aa"],
Cell[689923, 16938, 566, 12, 19, "Print",ExpressionUUID->"72192704-59d0-475a-bcf3-4a045dc7f086"],
Cell[690492, 16952, 611, 13, 19, "Print",ExpressionUUID->"b07a2905-8bcf-4604-bd35-1b04b32654f0"],
Cell[691106, 16967, 534, 12, 19, "Print",ExpressionUUID->"62c3eacd-68d0-40b2-bd02-61573ad053ab"],
Cell[691643, 16981, 699, 14, 21, "Print",ExpressionUUID->"343f9455-b9fb-42ae-953c-628437a7523d"],
Cell[692345, 16997, 616, 12, 19, "Print",ExpressionUUID->"e2622981-0d23-4a9d-b9cd-e3a4be04aeaa"],
Cell[692964, 17011, 590, 12, 21, "Print",ExpressionUUID->"5daa51b7-3b63-4d4b-bdcb-3df6b09a20ce"],
Cell[693557, 17025, 590, 12, 21, "Print",ExpressionUUID->"d730e143-7b69-479a-945f-fa8c2220ed6b"],
Cell[694150, 17039, 602, 12, 21, "Print",ExpressionUUID->"ca2f944e-b0e2-4b32-b2ac-1981064f5c83"],
Cell[694755, 17053, 598, 12, 19, "Print",ExpressionUUID->"9d6da4d0-83d7-46ec-af2f-88cde5d0274f"],
Cell[695356, 17067, 566, 12, 19, "Print",ExpressionUUID->"2fb31556-5f31-458c-a371-07b5d9834075"],
Cell[695925, 17081, 614, 13, 19, "Print",ExpressionUUID->"4dd6c47f-cc2d-4c1d-a1f2-9833e1b59f05"],
Cell[696542, 17096, 565, 12, 19, "Print",ExpressionUUID->"a8b5291e-f558-4357-b0cf-ed616f4901a5"],
Cell[697110, 17110, 700, 14, 21, "Print",ExpressionUUID->"068b9ff5-b677-44dd-8fb9-82b382e8715b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[697859, 17130, 261, 6, 25, "Input",ExpressionUUID->"b4e30cf5-9fd0-47dd-b8a9-0d11f74aa545"],
Cell[698123, 17138, 2976, 64, 115, "Output",ExpressionUUID->"85acdf98-8062-407f-91f2-44b9d30c33f9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[701136, 17207, 159, 3, 40, "Subsubsection",ExpressionUUID->"e7df8349-894c-4601-8f8a-f34ddfc658de"],
Cell[701298, 17212, 1168, 21, 43, "Input",ExpressionUUID->"6f601c78-8308-4fe6-b999-3e778eb3c133"],
Cell[CellGroupData[{
Cell[702491, 17237, 5961, 183, 322, "Input",ExpressionUUID->"c5bab5e8-e3ac-4678-8393-8c6197ed8fb8"],
Cell[708455, 17422, 15987, 364, 284, "Output",ExpressionUUID->"8fb19130-dc5a-41c0-80d7-9fcaa0ce8b5b"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


